Electron-positron annihilation into heavy leptons at two loops

We calculate the NNLO QED corrections to the $C$-even part of differential cross section of $e^+e^- \to \mu^+\mu^-$ process. We neglect power corrections in the electron mass and obtain the result in terms of Goncharov's polylogarithms.

==> anc/CrossSection.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    120975,       3250]
NotebookOptionsPosition[    107466,       3003]
NotebookOutlinePosition[    113384,       3125]
CellTagsIndexPosition[    113341,       3122]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Radiative corrections from hard amplitudes", "Title",ExpressionUUID->"5a692de3-0267-4a50-bcd4-d6a49898de6b"],

Cell[CellGroupData[{

Cell["Definitions and notations", "Section",
 CellChangeTimes->{{3.95065371362883*^9, 
  3.9506537144522943`*^9}},ExpressionUUID->"daeb180b-7de4-4d79-9250-\
c3c582850010"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"SetOptions", "[", 
  RowBox[{
   RowBox[{"EvaluationNotebook", "[", "]"}], ",", 
   RowBox[{"CommonDefaultFormatTypes", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<Output\>\"", "\[Rule]", "TraditionalForm"}], "}"}]}]}], 
  "]"}]}], "Code",
 CellLabel->"In[1]:=",ExpressionUUID->"ba813746-7e96-4aee-9c42-ec13f1bdf62c"],

Cell[BoxData[
 FormBox["\<\"/home/roman/Yandex.Disk/Work/Loop \
Integrals/Applications/eemumu/Paper/arXiv/anc\"\>", 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.950585242315095*^9, 3.95058607108535*^9, 
  3.9506529674559813`*^9, 3.950653015998933*^9, 3.950654011654379*^9, 
  3.950654182444604*^9, 3.950663086179123*^9, 3.9506635555520363`*^9, 
  3.950677371690419*^9, 3.950737669075965*^9, 3.950762847431929*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"123261ee-662e-4242-9aba-cc9902a3df0d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Delta]", "::", "usage"}], " ", "=", " ", 
  "\"\<\[Delta] \[LongDash] radiative correction\>\""}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", 
    RowBox[{
     RowBox[{"\[Delta]", "[", "tag_", "]"}], ",", "TraditionalForm"}], "]"}], 
   ":=", 
   RowBox[{"Subscript", "[", 
    RowBox[{"\[Delta]", ",", "tag"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Format", "[", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"tag1_", ",", "tag2_"}], "]"}], ",", "TraditionalForm"}], 
     "]"}], ":=", 
    RowBox[{"Subsuperscript", "[", 
     RowBox[{"\[Delta]", ",", "tag1", ",", "tag2"}], "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalV]", "::", "usage"}], "=", " ", 
  "\"\<\[ScriptCapitalV] \[LongDash] virtual photon soft factor\>\""}], "\n", \

 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", 
    RowBox[{
     RowBox[{"\[ScriptCapitalV]", "[", "tag_", "]"}], ",", 
     "TraditionalForm"}], "]"}], ":=", 
   RowBox[{"Subscript", "[", 
    RowBox[{"\[ScriptCapitalV]", ",", "tag"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[ScriptCapitalW]", "::", "usage"}], "=", " ", 
  "\"\<\[ScriptCapitalW] \[LongDash] real photon emission soft factor\>\""}], \
"\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", 
    RowBox[{
     RowBox[{"\[ScriptCapitalW]", "[", "tag_", "]"}], ",", 
     "TraditionalForm"}], "]"}], ":=", 
   RowBox[{"Subscript", "[", 
    RowBox[{"\[ScriptCapitalW]", ",", "tag"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[ScriptCapitalU]", "::", "usage"}], "=", " ", 
  "\"\<\[ScriptCapitalU] \[LongDash] finite soft factors combination 2 Re[\
\[ScriptCapitalV]] + \[ScriptCapitalW]\>\""}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Format", "[", 
     RowBox[{
      RowBox[{"\[ScriptCapitalU]", "[", "tag_", "]"}], ",", 
      "TraditionalForm"}], "]"}], ":=", 
    RowBox[{"Subscript", "[", 
     RowBox[{"\[ScriptCapitalU]", ",", "tag"}], "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalA]", "::", "usage"}], " ", "=", " ", 
  "\"\<\[ScriptCapitalA] \[LongDash] amplitude\>\""}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", 
    RowBox[{
     RowBox[{"\[ScriptCapitalA]", "[", "ngamma_", "]"}], ",", 
     "TraditionalForm"}], "]"}], ":=", 
   RowBox[{"Subscript", "[", 
    RowBox[{"\[ScriptCapitalA]", ",", 
     RowBox[{"Row", "[", 
      RowBox[{"{", 
       RowBox[{"ngamma", ",", "\"\<\[Gamma]\>\""}], "}"}], "]"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Format", "[", 
     RowBox[{
      RowBox[{"\[ScriptCapitalA]", "[", 
       RowBox[{"ngamma_", ",", "nloop_"}], "]"}], ",", "TraditionalForm"}], 
     "]"}], ":=", 
    RowBox[{"Subsuperscript", "[", 
     RowBox[{"\[ScriptCapitalA]", ",", 
      RowBox[{"Row", "[", 
       RowBox[{"{", 
        RowBox[{"ngamma", ",", "\"\<\[Gamma]\>\""}], "}"}], "]"}], ",", 
      RowBox[{"Row", "[", 
       RowBox[{"{", 
        RowBox[{"\"\<(\>\"", ",", "nloop", ",", "\"\<)\>\""}], "}"}], "]"}]}],
      "]"}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalH]", "::", "usage"}], " ", "=", " ", 
  "\"\<\[ScriptCapitalH] \[LongDash] hard part of the amplitude \
\[ScriptCapitalA]\>\""}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Format", "[", 
     RowBox[{
      RowBox[{"\[ScriptCapitalH]", "[", 
       RowBox[{"ngamma_", ",", "nloop_"}], "]"}], ",", "TraditionalForm"}], 
     "]"}], ":=", 
    RowBox[{"Subsuperscript", "[", 
     RowBox[{"\[ScriptCapitalH]", ",", 
      RowBox[{"Row", "[", 
       RowBox[{"{", 
        RowBox[{"ngamma", ",", "\"\<\[Gamma]\>\""}], "}"}], "]"}], ",", 
      RowBox[{"Row", "[", 
       RowBox[{"{", 
        RowBox[{"\"\<(\>\"", ",", "nloop", ",", "\"\<)\>\""}], "}"}], "]"}]}],
      "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"\[Omega]0", "::", "usage"}], " ", "=", " ", 
  "\"\<\[Omega]0 \[LongDash] maximum energy of each soft photon\>\""}], "\n", \

 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", 
    RowBox[{"\[Omega]0", ",", "TraditionalForm"}], "]"}], ":=", 
   RowBox[{"Subscript", "[", 
    RowBox[{"\[Omega]", ",", "0"}], "]"}]}], ";"}]}], "Code",
 CellLabel->"In[3]:=",ExpressionUUID->"f34a2e8d-997b-4a3b-88e9-7b99e19c3e60"],

Cell[BoxData[
 FormBox["\<\"\[Delta] \[LongDash] radiative correction\"\>", 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.950585280838303*^9, 3.950586071298216*^9, 
  3.950652967860813*^9, 3.9506530163710546`*^9, 3.9506540117830067`*^9, 
  3.9506541826225567`*^9, 3.9506630867059803`*^9, 3.95066355575345*^9, 
  3.950677372138781*^9, 3.950737669255528*^9, 3.950762847859675*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"b593cc86-e0e9-4e2e-9f8e-25925c1a523b"],

Cell[BoxData[
 FormBox["\<\"\[ScriptCapitalV] \[LongDash] virtual photon soft factor\"\>", 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.950585280838303*^9, 3.950586071298216*^9, 
  3.950652967860813*^9, 3.9506530163710546`*^9, 3.9506540117830067`*^9, 
  3.9506541826225567`*^9, 3.9506630867059803`*^9, 3.95066355575345*^9, 
  3.950677372138781*^9, 3.950737669255528*^9, 3.950762847860005*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"9d519b98-12a9-4f00-beca-8f0be8cdc14a"],

Cell[BoxData[
 FormBox["\<\"\[ScriptCapitalW] \[LongDash] real photon emission soft \
factor\"\>", TraditionalForm]], "Output",
 CellChangeTimes->{3.950585280838303*^9, 3.950586071298216*^9, 
  3.950652967860813*^9, 3.9506530163710546`*^9, 3.9506540117830067`*^9, 
  3.9506541826225567`*^9, 3.9506630867059803`*^9, 3.95066355575345*^9, 
  3.950677372138781*^9, 3.950737669255528*^9, 3.950762847860462*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"c86994e9-6878-42e5-af6d-e63fc81df888"],

Cell[BoxData[
 FormBox["\<\"\[ScriptCapitalU] \[LongDash] finite soft factors combination 2 \
Re[\[ScriptCapitalV]] + \[ScriptCapitalW]\"\>", TraditionalForm]], "Output",
 CellChangeTimes->{3.950585280838303*^9, 3.950586071298216*^9, 
  3.950652967860813*^9, 3.9506530163710546`*^9, 3.9506540117830067`*^9, 
  3.9506541826225567`*^9, 3.9506630867059803`*^9, 3.95066355575345*^9, 
  3.950677372138781*^9, 3.950737669255528*^9, 3.950762847860786*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"5cd2ba7e-f485-45da-b387-8aa3ae40adad"],

Cell[BoxData[
 FormBox["\<\"\[ScriptCapitalA] \[LongDash] amplitude\"\>", 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.950585280838303*^9, 3.950586071298216*^9, 
  3.950652967860813*^9, 3.9506530163710546`*^9, 3.9506540117830067`*^9, 
  3.9506541826225567`*^9, 3.9506630867059803`*^9, 3.95066355575345*^9, 
  3.950677372138781*^9, 3.950737669255528*^9, 3.95076284786119*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"b1af3acf-fb73-48cc-957c-38bd1c55fb0c"],

Cell[BoxData[
 FormBox["\<\"\[ScriptCapitalH] \[LongDash] hard part of the amplitude \
\[ScriptCapitalA]\"\>", TraditionalForm]], "Output",
 CellChangeTimes->{3.950585280838303*^9, 3.950586071298216*^9, 
  3.950652967860813*^9, 3.9506530163710546`*^9, 3.9506540117830067`*^9, 
  3.9506541826225567`*^9, 3.9506630867059803`*^9, 3.95066355575345*^9, 
  3.950677372138781*^9, 3.950737669255528*^9, 3.950762847889793*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"d3bcceac-630f-42d2-95fb-defe18aa5225"],

Cell[BoxData[
 FormBox["\<\"\[Omega]0 \[LongDash] maximum energy of each soft photon\"\>", 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.950585280838303*^9, 3.950586071298216*^9, 
  3.950652967860813*^9, 3.9506530163710546`*^9, 3.9506540117830067`*^9, 
  3.9506541826225567`*^9, 3.9506630867059803`*^9, 3.95066355575345*^9, 
  3.950677372138781*^9, 3.950737669255528*^9, 3.950762847890217*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"a1752982-866b-48bc-87bf-13b7ff52c155"]
}, Open  ]],

Cell[TextData[{
 "Procedure ginshN to calculate Goncharov\[CloseCurlyQuote]s polylogarithms \
using ",
 ButtonBox["GinaC",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["https://www.ginac.de/"], None},
  ButtonNote->"https://www.ginac.de/"],
 "\[CloseCurlyQuote]s REPL ginsh"
}], "Text",
 CellChangeTimes->{{3.950652819664857*^9, 3.9506528493262873`*^9}, {
  3.950652881373766*^9, 3.950652895093872*^9}, {3.950652930027631*^9, 
  3.950652930027875*^9}},ExpressionUUID->"4d4015ab-04d1-43e2-807a-\
bd7a57b44f35"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Quiet", "[", 
     RowBox[{"RunProcess", "[", 
      RowBox[{
      "\"\<ginsh\>\"", ",", "\"\<ExitCode\>\"", ",", "\"\<exit();\>\""}], 
      "]"}], "]"}], "===", "0"}], ",", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"ginshN", "[", 
      RowBox[{"expr_", ",", "p_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"prog", ",", 
         RowBox[{"Gs", "=", 
          RowBox[{"DeleteDuplicates", "[", 
           RowBox[{"Cases", "[", 
            RowBox[{"expr", ",", 
             RowBox[{"_G", "|", "_H", "|", "_MZV"}], ",", "All"}], "]"}], 
           "]"}]}], ",", "GsN", ",", "z"}], "}"}], ",", "\n", 
       RowBox[{
        RowBox[{"prog", "=", 
         RowBox[{"\"\<Digits=\>\"", "<>", 
          RowBox[{"ToString", "[", 
           RowBox[{"Ceiling", "[", "p", "]"}], "]"}], "<>", "\"\<:\\n\>\"", "<>", 
          RowBox[{"StringJoin", "@@", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"\"\<evalf(\>\"", "<>", 
               RowBox[{"StringReplace", "[", 
                RowBox[{"#", ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"\"\< \>\"", "->", "\"\<\>\""}], ",", 
                   RowBox[{"\"\<Sqrt\>\"", "->", "\"\<sqrt\>\""}], ",", 
                   RowBox[{"\"\<[\>\"", "->", "\"\<(\>\""}], ",", 
                   RowBox[{"\"\<]\>\"", "->", "\"\<)\>\""}]}], "}"}]}], "]"}],
                "<>", "\"\<);\\n\>\""}], "&"}], "/@", 
             RowBox[{"Replace", "[", 
              RowBox[{"Gs", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"gh", ":", 
                   RowBox[{"(", 
                    RowBox[{"_G", "|", "_H"}], ")"}]}], ":>", 
                  RowBox[{"ToString", "[", 
                   RowBox[{"gh", ",", "InputForm"}], "]"}]}], ",", "\n", 
                 RowBox[{"mzv_MZV", ":>", 
                  RowBox[{"StringReplace", "[", 
                   RowBox[{
                    RowBox[{"ToString", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"z", "[", 
                    RowBox[{
                    RowBox[{"Abs", "[", "#", "]"}], ",", 
                    RowBox[{"Sign", "[", "#", "]"}]}], "]"}], "&"}], "[", 
                    RowBox[{"List", "@@", "mzv"}], "]"}], ",", "InputForm"}], 
                    "]"}], ",", 
                    RowBox[{
                    RowBox[{"ToString", "[", 
                    RowBox[{"z", ",", "InputForm"}], "]"}], "->", 
                    "\"\<zeta\>\""}]}], "]"}]}]}], "}"}], ",", 
               RowBox[{"{", "1", "}"}]}], "]"}]}], ")"}]}], "<>", 
          "\"\<exit();\>\""}]}], ";", "\n", 
        RowBox[{"GsN", "=", 
         RowBox[{"ToExpression", "/@", 
          RowBox[{"StringSplit", "[", 
           RowBox[{"StringReplace", "[", 
            RowBox[{
             RowBox[{"RunProcess", "[", 
              RowBox[{
              "\"\<ginsh\>\"", ",", "\"\<StandardOutput\>\"", ",", "prog"}], 
              "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"a", ":", "NumberString"}], "~~", "\"\<E\>\"", "~~", 
                RowBox[{"b", ":", "NumberString"}]}], ":>", 
               RowBox[{"a", "<>", "\"\<*^\>\"", "<>", "b"}]}], "}"}]}], "]"}],
            "]"}]}]}], ";", "\n", 
        RowBox[{"expr", "/.", 
         RowBox[{"Dispatch", "[", 
          RowBox[{"Thread", "[", 
           RowBox[{"Gs", "->", "GsN"}], "]"}], "]"}]}]}]}], "]"}]}], ";", 
    RowBox[{
    "Print", "[", 
     "\"\<Use ginshN[ex,p] to evaluate expression which contains GPLs and \
related constants\>\"", "]"}]}], ",", "\n", 
   RowBox[{"Print", "[", 
    RowBox[{"Style", "[", 
     RowBox[{
     "\"\<ginsh not found. Visit https://ginac.de/ to install GinaC.\>\"", 
      ",", 
      RowBox[{"{", 
       RowBox[{"Bold", ",", "Red"}], "}"}]}], "]"}], "]"}]}], "\n", 
  "]"}]], "Code",
 CellChangeTimes->{{3.950652854142852*^9, 3.950652869575645*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"c8a9f627-de4e-44e0-9dbd-60b11596bea7"],

Cell[BoxData[
 FormBox["\<\"Use ginshN[ex,p] to evaluate expression which contains GPLs and \
related constants\"\>", TraditionalForm]], "Print",
 CellChangeTimes->{3.9506529679164248`*^9, 3.950653016681904*^9, 
  3.950654012078372*^9, 3.950654182911787*^9, 3.950663086824348*^9, 
  3.950663556104199*^9, 3.950677372204048*^9, 3.950737669545298*^9, 
  3.950762847933647*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"e2d75a90-8e42-43a3-aa0b-bc394a00e9fc"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Prerequisites ", "Section",
 CellChangeTimes->{{3.950653464718742*^9, 3.950653493693226*^9}, {
  3.9506537086685047`*^9, 3.9506537095004597`*^9}, {3.9506540846538143`*^9, 
  3.950654088708021*^9}},ExpressionUUID->"3a4a4a65-370e-4607-a3a7-\
29acd8c625b1"],

Cell["\<\
Here we define quantities required to construct the differential cross section\
\>", "Text",
 CellChangeTimes->{{3.950653626606121*^9, 
  3.95065365572449*^9}},ExpressionUUID->"2dcab7c1-f64a-460c-9c0c-\
ae7339415656"],

Cell[CellGroupData[{

Cell["Hard amplitudes", "Subsection",
 CellChangeTimes->{
  3.950653518461034*^9},ExpressionUUID->"49ff269b-e495-4212-a3e2-\
c1f4131c1ec7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"path`H", "=", "\"\<H\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.950663081142558*^9, 3.950663081478389*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"150be084-1be4-4e9c-8f11-6d362c561f82"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"H10", ",", "rule`nrules"}], "}"}], "=", 
   RowBox[{"Get", "[", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{"path`H", ",", "\"\<H1.0loop.m\>\""}], "}"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"H10", "=", 
  RowBox[{"H10", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s", "\[Rule]", 
      FractionBox["4", 
       RowBox[{"1", "-", 
        SuperscriptBox["\[Beta]", "2"]}]]}], ",", 
     RowBox[{"t", "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"1", "-", 
         RowBox[{"2", "\[Beta]", " ", "c"}], "+", 
         SuperscriptBox["\[Beta]", "2"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["\[Beta]", "2"]}]]}]}]}], "}"}]}]}]}], "Input",
 CellChangeTimes->{{3.9506529881591253`*^9, 3.950652997629867*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"2539dbd7-1410-40a5-8e08-1e4ac6cdf76d"],

Cell[BoxData[
 FormBox["\<\"Tree amplitudes \\!\\(\\*SubsuperscriptBox[\\(H\\), \\(k, 1  \
\[Gamma]\\), \\((0)\\)]\\)=\\!\\(\\*SubsuperscriptBox[\\(A\\), \\(k, 1  \
\[Gamma]\\), \\((0)\\)]\\) (k=1,3,4).\\nFormat: {{\\!\\(\\*SubsuperscriptBox[\
\\(H\\), \\(1, 1  \[Gamma]\\), \
\\((0)\\)]\\),\\!\\(\\*SubsuperscriptBox[\\(H\\), \\(3, 1  \[Gamma]\\), \
\\((0)\\)]\\),\\!\\(\\*SubsuperscriptBox[\\(H\\), \\(4, 1  \[Gamma]\\), \
\\((0)\\)]\\)},nrules}, where nrules contain rules for notations.\"\>", 
  TraditionalForm]], "Print",
 CellChangeTimes->{3.950585302045569*^9, 3.950586071715225*^9, 
  3.950586619377002*^9, 3.95058773877426*^9, 3.950652975065789*^9, 
  3.95065302254914*^9, 3.950654012177022*^9, 3.9506541870433064`*^9, 
  3.9506630869919043`*^9, 3.950663556247571*^9, 3.950677372496827*^9, 
  3.950737674235237*^9, 3.950762848004043*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"9a54e54c-01f3-40fc-88a7-b89e8debfdad"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0", ",", "0", ",", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.9505853020467463`*^9, 3.950586071715782*^9, 
  3.950586619378626*^9, 3.950587738775708*^9, 3.950652975068789*^9, 
  3.9506530225506067`*^9, 3.950654012195616*^9, 3.950654187046359*^9, 
  3.950663086998109*^9, 3.950663556257625*^9, 3.9506773725158787`*^9, 
  3.950737674236681*^9, 3.950762848021257*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"5b0a3dc2-31a5-4456-87b1-afdbdda6f6d2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"H11", "=", 
  RowBox[{"Get", "[", 
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{"path`H", ",", "\"\<H1.1loop.m\>\""}], "}"}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{3.950653038190955*^9},
 CellLabel->"In[23]:=",ExpressionUUID->"cca3ef94-b430-4f0a-9b55-8bc67f9ba7e7"],

Cell[BoxData[
 FormBox["\<\"One-loop hard amplitudes \\!\\(\\*SubsuperscriptBox[\\(H\\), \
\\(k, 1  \[Gamma]\\), \\((1)\\)]\\) (k=1,3,4). Only QED contributions from \
electrons and muons are considered. Power corrections w.r.t. electron mass, \
m, are neglected; powers of large logarithm \
Log[s/\\!\\(\\*SuperscriptBox[\\(m\\), \\(2\\)]\\)] are held. Other \
quantities expressed in terms of \[Beta].\\nFormat: \
{\\!\\(\\*SubsuperscriptBox[\\(H\\), \\(1, 1  \[Gamma]\\), \
\\((1)\\)]\\),\\!\\(\\*SubsuperscriptBox[\\(H\\), \\(3, 1  \[Gamma]\\), \
\\((1)\\)]\\),\\!\\(\\*SubsuperscriptBox[\\(H\\), \\(4, 1  \[Gamma]\\), \
\\((1)\\)]\\)}\"\>", TraditionalForm]], "Print",
 CellChangeTimes->{3.950585303999531*^9, 3.950586071774392*^9, 
  3.950587746325508*^9, 3.950652977441525*^9, 3.950653066180794*^9, 
  3.950654012229971*^9, 3.950654187371686*^9, 3.95066308897136*^9, 
  3.950663556303116*^9, 3.950677372553081*^9, 3.950737674371176*^9, 
  3.950762848053878*^9},
 CellLabel->
  "During evaluation of \
In[23]:=",ExpressionUUID->"a6a63f70-7bc9-4608-978f-b001d61d61a7"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Beta]", "-", 
          FractionBox["1", "\[Beta]"]}], ")"}], " ", 
        RowBox[{"log", "(", 
         FractionBox[
          RowBox[{"1", "-", "\[Beta]"}], 
          RowBox[{"\[Beta]", "+", "1"}]], ")"}]}], "+", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Beta]", "2"], "-", "1"}], ")"}]}], "\[Beta]"]}], 
      ")"}]}], ",", "0", ",", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["2", "3"], " ", "\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], "-", "6"}], ")"}], " ", 
        RowBox[{"log", "(", 
         FractionBox[
          RowBox[{"1", "-", "\[Beta]"}], 
          RowBox[{"\[Beta]", "+", "1"}]], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "9"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Beta]", "3"], "-", 
             RowBox[{"6", " ", "\[Beta]"}], "-", "5"}], ")"}]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["\[Beta]", "2"]}], "-", "88"}], ")"}]}], "+", 
       RowBox[{
        FractionBox["10", "3"], " ", 
        RowBox[{"log", "(", 
         FractionBox["s", 
          SuperscriptBox["m", "2"]], ")"}]}]}], ")"}]}]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.950585304002552*^9, 3.950586071775065*^9, 
  3.9505877463270607`*^9, 3.95065297744518*^9, 3.950653066182729*^9, 
  3.9506540122304907`*^9, 3.950654187373911*^9, 3.950663088973023*^9, 
  3.9506635563036213`*^9, 3.950677372553546*^9, 3.950737674373179*^9, 
  3.950762848054343*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"98d02e38-0612-4290-8d46-52acfe6c3410"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"H12", "=", 
   RowBox[{"Get", "[", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{"path`H", ",", "\"\<H1.2loop.m\>\""}], "}"}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9506530988226757`*^9, 3.950653099341568*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"fe660aa4-30d4-4a48-90f7-a40f1481edbf"],

Cell[BoxData[
 FormBox["\<\"Two-loop hard amplitudes \\!\\(\\*SubsuperscriptBox[\\(H\\), \
\\(k, 1  \[Gamma]\\), \\((2)\\)]\\) (k=1,3,4). Only QED contributions from \
electrons and muons are considered. Power corrections w.r.t. electron mass, \
m, are neglected; powers of large logarithm \
Log[s/\\!\\(\\*SuperscriptBox[\\(m\\), \\(2\\)]\\)] are held. Other \
quantities expressed in terms of \[Beta].\\nFormat: \
{\\!\\(\\*SubsuperscriptBox[\\(H\\), \\(1, 1  \[Gamma]\\), \
\\((2)\\)]\\),\\!\\(\\*SubsuperscriptBox[\\(H\\), \\(3, 1  \[Gamma]\\), \
\\((2)\\)]\\),\\!\\(\\*SubsuperscriptBox[\\(H\\), \\(4, 1  \[Gamma]\\), \
\\((2)\\)]\\)}\"\>", TraditionalForm]], "Print",
 CellChangeTimes->{
  3.950585305251789*^9, 3.950586071832465*^9, 3.9505877473801737`*^9, {
   3.9506530896863127`*^9, 3.950653099833002*^9}, 3.950654012264632*^9, 
   3.950654187425847*^9, 3.95066309115226*^9, 3.95066355635631*^9, 
   3.950677372591275*^9, 3.950737674484682*^9, 3.950762848088175*^9},
 CellLabel->
  "During evaluation of \
In[24]:=",ExpressionUUID->"65bfd866-4428-442f-af7e-d661c8d73a1b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"H21", "=", 
   RowBox[{
    RowBox[{"First", "[", 
     RowBox[{"Get", "[", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{"path`H", ",", "\"\<H2.1loop.m\>\""}], "}"}], "]"}], "]"}], 
     "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"s", "\[Rule]", 
       FractionBox["4", 
        RowBox[{"1", "-", 
         SuperscriptBox["\[Beta]", "2"]}]]}], ",", 
      RowBox[{"t", "\[Rule]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"1", "-", 
          RowBox[{"2", "\[Beta]", " ", "c"}], "+", 
          SuperscriptBox["\[Beta]", "2"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["\[Beta]", "2"]}]]}]}]}], "}"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{3.9506531040540543`*^9},
 CellLabel->"In[25]:=",ExpressionUUID->"ad11ea9b-b033-4a8b-9215-5d3ee27f6caf"],

Cell[BoxData[
 FormBox["\<\"One-loop hard amplitudes \\!\\(\\*SubsuperscriptBox[\\(H\\), \
\\(k, 2  \[Gamma]\\), \\((1)\\)]\\) (k=1,3,4).\\nFormat: \
{{\\!\\(\\*SubsuperscriptBox[\\(H\\), \\(1, 2  \[Gamma]\\), \\((1)\\)]\\),\\!\
\\(\\*SubsuperscriptBox[\\(H\\), \\(3, 2  \[Gamma]\\), \
\\((1)\\)]\\),\\!\\(\\*SubsuperscriptBox[\\(H\\), \\(4, 2  \[Gamma]\\), \
\\((1)\\)]\\)},nrules}, where nrules contain rules for notations.\"\>", 
  TraditionalForm]], "Print",
 CellChangeTimes->{
  3.9505853071796427`*^9, 3.9505860718964787`*^9, 3.9505877524821243`*^9, {
   3.95065310533018*^9, 3.9506531301277103`*^9}, 3.950654012306046*^9, 
   3.950654187476982*^9, 3.95066309217037*^9, 3.950663556401062*^9, 
   3.950677372628271*^9, 3.950737675442534*^9, 3.9507628481229258`*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"0ef2553f-cd9a-4f5d-8792-82be9a484380"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"H32", "=", 
   RowBox[{
    RowBox[{"First", "[", 
     RowBox[{"Get", "[", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{"path`H", ",", "\"\<H3.2loop.m\>\""}], "}"}], "]"}], "]"}], 
     "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"s", "\[Rule]", 
       FractionBox["4", 
        RowBox[{"1", "-", 
         SuperscriptBox["\[Beta]", "2"]}]]}], ",", 
      RowBox[{"t", "\[Rule]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"1", "-", 
          RowBox[{"2", "\[Beta]", " ", "c"}], "+", 
          SuperscriptBox["\[Beta]", "2"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["\[Beta]", "2"]}]]}]}]}], "}"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{3.9506531349182158`*^9},
 CellLabel->"In[26]:=",ExpressionUUID->"cdd3c318-bee1-4366-b436-b93c62c98bbc"],

Cell[BoxData[
 FormBox["\<\"Two-loop hard amplitudes \\!\\(\\*SubsuperscriptBox[\\(H\\), \
\\(k, 3  \[Gamma]\\), \\((2)\\)]\\) (k=1,3,4).\\nFormat: \
{{\\!\\(\\*SubsuperscriptBox[\\(H\\), \\(1, 3  \[Gamma]\\), \\((2)\\)]\\),\\!\
\\(\\*SubsuperscriptBox[\\(H\\), \\(3, 3  \[Gamma]\\), \
\\((2)\\)]\\),\\!\\(\\*SubsuperscriptBox[\\(H\\), \\(4, 3  \[Gamma]\\), \
\\((2)\\)]\\)},nrules}, where nrules contain rules for notations.\"\>", 
  TraditionalForm]], "Print",
 CellChangeTimes->{3.950585308561191*^9, 3.950586071957487*^9, 
  3.950587756970809*^9, 3.950653136230197*^9, 3.950654012348164*^9, 
  3.9506541875434237`*^9, 3.9506542607237043`*^9, 3.9506630937636137`*^9, 
  3.9506635564641933`*^9, 3.950677372667015*^9, 3.950737677259663*^9, 
  3.9507628481589327`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"bb01d9a3-5ff6-4fee-893b-3de988b1d9a2"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Soft factors", "Subsection",
 CellChangeTimes->{{3.950653533516861*^9, 
  3.950653538036669*^9}},ExpressionUUID->"4b1ee8c5-89d1-4ca3-bc93-\
3a0bcacd8d63"],

Cell["\<\
We use notations \[ScriptCapitalU][\"ij\"] = 2 Re[\[ScriptCapitalV][\"ij\"]] \
+ \[ScriptCapitalW][\"ij\"], see Eq. (2.22) \
\>", "Text",
 CellChangeTimes->{{3.9505863249226227`*^9, 3.9505863530740356`*^9}, 
   3.950587703324152*^9, {3.9506535415805483`*^9, 
   3.950653576796568*^9}},ExpressionUUID->"b39eec1d-839f-4bd6-a387-\
954d980710b1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rule`U", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"\[ScriptCapitalU]", "[", "\"\<II\>\"", "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"Pi", "^", "2"}]}], ")"}]}], ")"}], "/", "3"}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"Log", "[", 
        RowBox[{"s", "/", 
         RowBox[{"m", "^", "2"}]}], "]"}]}], "+", 
      RowBox[{"4", "*", 
       RowBox[{"Log", "[", 
        RowBox[{"s", "/", 
         RowBox[{"(", 
          RowBox[{"4", "*", 
           RowBox[{"\[Omega]0", "^", "2"}]}], ")"}]}], "]"}]}], "-", 
      RowBox[{"4", "*", 
       RowBox[{"Log", "[", 
        RowBox[{"s", "/", 
         RowBox[{"m", "^", "2"}]}], "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"s", "/", 
         RowBox[{"(", 
          RowBox[{"4", "*", 
           RowBox[{"\[Omega]0", "^", "2"}]}], ")"}]}], "]"}]}]}]}], ",", 
    RowBox[{
     RowBox[{"\[ScriptCapitalU]", "[", "\"\<FF\>\"", "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"8", "*", 
       RowBox[{"Log", "[", "\[Beta]", "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Beta]"}], ")"}]}], ")"}], "/", "\[Beta]"}], 
         "-", 
         RowBox[{"2", "*", "\[Beta]"}]}], ")"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Beta]"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Beta]"}], ")"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4", "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"\[Beta]", "^", "2"}]}], ")"}], "*", 
         RowBox[{"Log", "[", "\[Beta]", "]"}], "*", 
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Beta]"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Beta]"}], ")"}]}], "]"}]}], ")"}], "/", 
       "\[Beta]"}], "-", 
      RowBox[{"8", "*", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", "\[Beta]"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Beta]"}], ")"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4", "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"\[Beta]", "^", "2"}]}], ")"}], "*", 
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Beta]"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Beta]"}], ")"}]}], "]"}], "*", 
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "*", "\[Beta]"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Beta]"}], ")"}]}], "]"}]}], ")"}], "/", 
       "\[Beta]"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"\[Beta]", "^", "2"}]}], ")"}], "*", 
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Beta]"}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Beta]"}], ")"}]}], "]"}]}], ")"}], "/", 
          "\[Beta]"}]}], ")"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"s", "/", 
         RowBox[{"(", 
          RowBox[{"4", "*", 
           RowBox[{"\[Omega]0", "^", "2"}]}], ")"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "*", "\[Beta]"}], "+", 
           RowBox[{
            RowBox[{"Pi", "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"\[Beta]", "^", "2"}]}], ")"}]}], "-", 
           RowBox[{"4", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"\[Beta]", "^", "2"}]}], ")"}], "*", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", "*", "\[Beta]"}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Beta]"}], ")"}]}]}], "]"}]}]}], ")"}]}], 
        ")"}], "/", "\[Beta]"}]}]}], ",", 
    RowBox[{
     RowBox[{"\[ScriptCapitalU]", "[", "\"\<IF\>\"", "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"c", "*", "\[Beta]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"c", "*", "\[Beta]"}]}], ")"}]}], "]"}]}], "+", 
      RowBox[{"8", "*", 
       RowBox[{"Log", "[", "\[Beta]", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"c", "*", "\[Beta]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"c", "*", "\[Beta]"}]}], ")"}]}], "]"}]}], "-", 
      RowBox[{"8", "*", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", "\[Beta]"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Beta]"}], ")"}]}], "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"c", "*", "\[Beta]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"c", "*", "\[Beta]"}]}], ")"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4", "*", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"\[Beta]", "^", "2"}]}], ")"}], "*", 
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "*", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"c", "*", "\[Beta]"}]}], ")"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"\[Beta]", "^", "2"}]}], ")"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", "*", "c", "*", "\[Beta]"}], "+", 
         RowBox[{"\[Beta]", "^", "2"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4", "*", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"\[Beta]", "^", "2"}]}], ")"}], "*", 
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "*", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"c", "*", "\[Beta]"}]}], ")"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"\[Beta]", "^", "2"}]}], ")"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", "*", "c", "*", "\[Beta]"}], "+", 
         RowBox[{"\[Beta]", "^", "2"}]}], ")"}]}], "+", 
      RowBox[{"8", "*", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"c", "*", "\[Beta]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"c", "*", "\[Beta]"}]}], ")"}]}], "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"s", "/", 
         RowBox[{"(", 
          RowBox[{"4", "*", 
           RowBox[{"\[Omega]0", "^", "2"}]}], ")"}]}], "]"}]}], "+", 
      RowBox[{"8", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", "c"}], ")"}], "*", "\[Beta]"}], ")"}], "/", 
             
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Beta]"}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "c"}], ")"}], "*", "\[Beta]"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Beta]"}], ")"}]}]}], "]"}], "-", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "c"}], ")"}], "*", "\[Beta]"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"c", "*", "\[Beta]"}]}], ")"}]}]}], "]"}], "+", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "c"}], ")"}], "*", "\[Beta]"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"c", "*", "\[Beta]"}]}], ")"}]}]}], "]"}], "+", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", "*", "c", "*", "\[Beta]"}], "+", 
              RowBox[{"\[Beta]", "^", "2"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"2", "*", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"c", "*", "\[Beta]"}]}], ")"}]}], ")"}]}]}], "]"}], 
         "-", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", "*", "c", "*", "\[Beta]"}], "+", 
              RowBox[{"\[Beta]", "^", "2"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"2", "*", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"c", "*", "\[Beta]"}]}], ")"}]}], ")"}]}]}], "]"}]}], 
        ")"}]}]}]}]}], "}"}]}]], "Input",
 CellLabel->"In[27]:=",ExpressionUUID->"dfd1f7a6-c336-4529-929f-871c838dac24"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     FormBox[
      SubscriptBox["\[ScriptCapitalU]", "\<\"II\"\>"],
      TraditionalForm], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"4", " ", 
        RowBox[{"log", "(", 
         FractionBox["s", 
          SuperscriptBox["m", "2"]], ")"}], " ", 
        RowBox[{"log", "(", 
         FractionBox["s", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Omega]", "0"],
             TraditionalForm], "2"]}]], ")"}]}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"log", "(", 
        FractionBox["s", 
         SuperscriptBox["m", "2"]], ")"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"log", "(", 
        FractionBox["s", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Omega]", "0"],
            TraditionalForm], "2"]}]], ")"}]}], "+", 
      RowBox[{
       FractionBox["4", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], "-", "3"}], ")"}]}]}]}], ",", 
    RowBox[{
     FormBox[
      SubscriptBox["\[ScriptCapitalU]", "\<\"FF\"\>"],
      TraditionalForm], "\[Rule]", 
     RowBox[{
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], "+", "1"}], ")"}], " ", 
        RowBox[{"log", "(", 
         FractionBox[
          RowBox[{"1", "-", "\[Beta]"}], 
          RowBox[{"\[Beta]", "+", "1"}]], ")"}], " ", 
        RowBox[{"log", "(", "\[Beta]", ")"}]}], "\[Beta]"], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], "+", "1"}], ")"}], " ", 
        RowBox[{"log", "(", 
         FractionBox[
          RowBox[{"1", "-", "\[Beta]"}], 
          RowBox[{"\[Beta]", "+", "1"}]], ")"}], " ", 
        RowBox[{"log", "(", 
         FractionBox[
          RowBox[{"2", " ", "\[Beta]"}], 
          RowBox[{"\[Beta]", "+", "1"}]], ")"}]}], "\[Beta]"], "+", 
      RowBox[{"8", " ", 
       RowBox[{"log", "(", "\[Beta]", ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Beta]"}], ")"}]}], "\[Beta]"]}], "-", 
         RowBox[{"2", " ", "\[Beta]"}]}], ")"}], " ", 
       RowBox[{"log", "(", 
        FractionBox[
         RowBox[{"1", "-", "\[Beta]"}], 
         RowBox[{"\[Beta]", "+", "1"}]], ")"}]}], "-", 
      RowBox[{"8", " ", 
       RowBox[{"log", "(", 
        FractionBox[
         RowBox[{"2", " ", "\[Beta]"}], 
         RowBox[{"\[Beta]", "+", "1"}]], ")"}]}], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Beta]", "2"], "+", "1"}], ")"}]}], "-", 
          RowBox[{"2", " ", "\[Beta]"}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Beta]", "2"], "+", "1"}], ")"}], " ", 
           TemplateBox[{"2", 
             FractionBox[
              RowBox[{"2", " ", "\[Beta]"}], 
              RowBox[{"\[Beta]", "+", "1"}]]},
            "PolyLog"]}]}], ")"}]}], "\[Beta]"], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Beta]", "2"], "+", "1"}], ")"}], " ", 
            RowBox[{"log", "(", 
             FractionBox[
              RowBox[{"1", "-", "\[Beta]"}], 
              RowBox[{"\[Beta]", "+", "1"}]], ")"}]}], "\[Beta]"]}], "-", 
         "4"}], ")"}], " ", 
       RowBox[{"log", "(", 
        FractionBox["s", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Omega]", "0"],
            TraditionalForm], "2"]}]], ")"}]}]}]}], ",", 
    RowBox[{
     FormBox[
      SubscriptBox["\[ScriptCapitalU]", "\<\"IF\"\>"],
      TraditionalForm], "\[Rule]", 
     RowBox[{
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
        RowBox[{"log", "(", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"\[Beta]", " ", "c"}]}], ")"}]}], 
          RowBox[{"1", "-", 
           SuperscriptBox["\[Beta]", "2"]}]], ")"}]}], 
       RowBox[{
        SuperscriptBox["\[Beta]", "2"], "-", 
        RowBox[{"2", " ", "\[Beta]", " ", "c"}], "+", "1"}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
        RowBox[{"log", "(", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Beta]", " ", "c"}], "+", "1"}], ")"}]}], 
          RowBox[{"1", "-", 
           SuperscriptBox["\[Beta]", "2"]}]], ")"}]}], 
       RowBox[{
        SuperscriptBox["\[Beta]", "2"], "+", 
        RowBox[{"2", " ", "\[Beta]", " ", "c"}], "+", "1"}]], "+", 
      RowBox[{"8", " ", 
       RowBox[{"log", "(", "\[Beta]", ")"}], " ", 
       RowBox[{"log", "(", 
        FractionBox[
         RowBox[{
          RowBox[{"\[Beta]", " ", "c"}], "+", "1"}], 
         RowBox[{"1", "-", 
          RowBox[{"\[Beta]", " ", "c"}]}]], ")"}]}], "-", 
      RowBox[{"8", " ", 
       RowBox[{"log", "(", 
        FractionBox[
         RowBox[{"2", " ", "\[Beta]"}], 
         RowBox[{"\[Beta]", "+", "1"}]], ")"}], " ", 
       RowBox[{"log", "(", 
        FractionBox[
         RowBox[{
          RowBox[{"\[Beta]", " ", "c"}], "+", "1"}], 
         RowBox[{"1", "-", 
          RowBox[{"\[Beta]", " ", "c"}]}]], ")"}]}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"log", "(", 
        FractionBox[
         RowBox[{
          RowBox[{"\[Beta]", " ", "c"}], "+", "1"}], 
         RowBox[{"1", "-", 
          RowBox[{"\[Beta]", " ", "c"}]}]], ")"}]}], "+", 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{
         TemplateBox[{"2", 
           FractionBox[
            RowBox[{
              SuperscriptBox["\[Beta]", "2"], "-", 
              RowBox[{"2", " ", "c", " ", "\[Beta]"}], "+", "1"}], 
            RowBox[{"2", " ", 
              RowBox[{"(", 
                RowBox[{"1", "-", 
                  RowBox[{"c", " ", "\[Beta]"}]}], ")"}]}]]},
          "PolyLog"], "-", 
         TemplateBox[{"2", 
           FractionBox[
            RowBox[{
              SuperscriptBox["\[Beta]", "2"], "+", 
              RowBox[{"2", " ", "c", " ", "\[Beta]"}], "+", "1"}], 
            RowBox[{"2", " ", 
              RowBox[{"(", 
                RowBox[{
                  RowBox[{"c", " ", "\[Beta]"}], "+", "1"}], ")"}]}]]},
          "PolyLog"], "-", 
         TemplateBox[{"2", 
           FractionBox[
            RowBox[{
              RowBox[{"(", 
                RowBox[{"1", "-", "c"}], ")"}], " ", "\[Beta]"}], 
            RowBox[{"\[Beta]", "+", "1"}]]},
          "PolyLog"], "+", 
         TemplateBox[{"2", 
           FractionBox[
            RowBox[{
              RowBox[{"(", 
                RowBox[{"c", "+", "1"}], ")"}], " ", "\[Beta]"}], 
            RowBox[{"\[Beta]", "+", "1"}]]},
          "PolyLog"], "-", 
         TemplateBox[{"2", 
           FractionBox[
            RowBox[{
              RowBox[{"(", 
                RowBox[{"1", "-", "c"}], ")"}], " ", "\[Beta]"}], 
            RowBox[{"1", "-", 
              RowBox[{"c", " ", "\[Beta]"}]}]]},
          "PolyLog"], "+", 
         TemplateBox[{"2", 
           FractionBox[
            RowBox[{
              RowBox[{"(", 
                RowBox[{"c", "+", "1"}], ")"}], " ", "\[Beta]"}], 
            RowBox[{
              RowBox[{"c", " ", "\[Beta]"}], "+", "1"}]]},
          "PolyLog"]}], ")"}]}], "+", 
      RowBox[{"8", " ", 
       RowBox[{"log", "(", 
        FractionBox[
         RowBox[{
          RowBox[{"\[Beta]", " ", "c"}], "+", "1"}], 
         RowBox[{"1", "-", 
          RowBox[{"\[Beta]", " ", "c"}]}]], ")"}], " ", 
       RowBox[{"log", "(", 
        FractionBox["s", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Omega]", "0"],
            TraditionalForm], "2"]}]], ")"}]}]}]}]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{
  3.9505852889007387`*^9, 3.9505860716007433`*^9, 3.950586367258005*^9, {
   3.950587706355255*^9, 3.950587724608829*^9}, 3.950652968059181*^9, 
   3.950653016879126*^9, 3.950653581405493*^9, 3.950654012805149*^9, 
   3.950654188310326*^9, 3.9506630984004097`*^9, 3.95066355687283*^9, 
   3.9506773730764933`*^9, 3.950737684544085*^9, 3.9507628486328363`*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"57e2c415-5af7-4ba7-9bb3-9a3154018f91"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Matrix \[ScriptCapitalM]", "Subsection",
 CellChangeTimes->{
  3.950653598284561*^9},ExpressionUUID->"bf35d161-ef9f-454e-aa8b-\
e56a41c30456"],

Cell[TextData[{
 "Matrix ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalM]", "ij"], "=", 
    RowBox[{"\[LeftAngleBracket]", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalT]", "i"], 
      SubscriptBox["\[ScriptCapitalT]", "j"]}], "\[RightAngleBracket]"}]}], 
   TraditionalForm]],ExpressionUUID->"a6caf787-aa60-4e7b-a1e0-f16863a0313b"],
 ", see Eq. (3.5), i,j\[Element]{1,3,4}."
}], "Text",
 CellChangeTimes->{{3.950586384830304*^9, 3.9505864004421473`*^9}, {
  3.950587525523685*^9, 3.9505876184760103`*^9}, {3.950653660612627*^9, 
  3.950653679708411*^9}},ExpressionUUID->"04e1b4e8-cf73-43ae-b201-\
afb12353f228"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[ScriptCapitalM]", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"16", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"c", "^", "2"}]}], ")"}], "*", 
         RowBox[{"\[Beta]", "^", "4"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"\[Beta]", "^", "2"}]}], ")"}], "^", "3"}]}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"32", "*", "c", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"c", "^", "2"}]}], ")"}], "*", 
         RowBox[{"\[Beta]", "^", "3"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"\[Beta]", "^", "2"}]}], ")"}], "^", "3"}]}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"8", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"c", "^", "2"}]}], ")"}], "*", 
         RowBox[{"\[Beta]", "^", "2"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"\[Beta]", "^", "2"}]}], ")"}], "^", "2"}]}]}], "}"}], ",", 
    
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"32", "*", "c", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"c", "^", "2"}]}], ")"}], "*", 
         RowBox[{"\[Beta]", "^", "3"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"\[Beta]", "^", "2"}]}], ")"}], "^", "3"}]}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"64", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"c", "^", "2"}]}], ")"}], "*", 
         RowBox[{"\[Beta]", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"c", "^", "2"}], "*", 
            RowBox[{"\[Beta]", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"\[Beta]", "^", "2"}]}], ")"}], "^", "4"}]}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"16", "*", "c", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"c", "^", "2"}]}], ")"}], "*", 
         RowBox[{"\[Beta]", "^", "3"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"\[Beta]", "^", "2"}]}], ")"}], "^", "3"}]}]}], "}"}], ",", 
    
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"8", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"c", "^", "2"}]}], ")"}], "*", 
         RowBox[{"\[Beta]", "^", "2"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"\[Beta]", "^", "2"}]}], ")"}], "^", "2"}]}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"16", "*", "c", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"c", "^", "2"}]}], ")"}], "*", 
         RowBox[{"\[Beta]", "^", "3"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"\[Beta]", "^", "2"}]}], ")"}], "^", "3"}]}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"8", "+", 
         RowBox[{"4", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"c", "^", "2"}]}], ")"}], "*", 
          RowBox[{"\[Beta]", "^", "2"}]}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"\[Beta]", "^", "2"}]}], ")"}], "^", "2"}]}]}], "}"}]}], 
   "}"}]}]], "Input",
 CellLabel->"In[28]:=",ExpressionUUID->"c36c3da3-78af-4fc6-b5a9-5796f929a86b"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{"16", " ", 
        SuperscriptBox["\[Beta]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["c", "2"], "-", "1"}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], "-", "1"}], ")"}], "3"]], 
      FractionBox[
       RowBox[{"32", " ", 
        SuperscriptBox["\[Beta]", "3"], " ", "c", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["c", "2"], "-", "1"}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], "-", "1"}], ")"}], "3"]], 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["\[Beta]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["c", "2"], "-", "1"}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], "-", "1"}], ")"}], "2"]]},
     {
      FractionBox[
       RowBox[{"32", " ", 
        SuperscriptBox["\[Beta]", "3"], " ", "c", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["c", "2"], "-", "1"}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], "-", "1"}], ")"}], "3"]], 
      FractionBox[
       RowBox[{"64", " ", 
        SuperscriptBox["\[Beta]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["c", "2"], "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Beta]", "2"], " ", 
           SuperscriptBox["c", "2"]}], "-", "1"}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], "-", "1"}], ")"}], "4"]], 
      FractionBox[
       RowBox[{"16", " ", 
        SuperscriptBox["\[Beta]", "3"], " ", "c", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["c", "2"], "-", "1"}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], "-", "1"}], ")"}], "3"]]},
     {
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["\[Beta]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["c", "2"], "-", "1"}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], "-", "1"}], ")"}], "2"]], 
      FractionBox[
       RowBox[{"16", " ", 
        SuperscriptBox["\[Beta]", "3"], " ", "c", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["c", "2"], "-", "1"}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], "-", "1"}], ")"}], "3"]], 
      FractionBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["\[Beta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["c", "2"], "-", "1"}], ")"}]}], "+", "8"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], "-", "1"}], ")"}], "2"]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.9505852996097317`*^9, 3.95058607166073*^9, 
  3.9505877364250383`*^9, 3.950652971182744*^9, 3.950653017058722*^9, 
  3.9506536158595247`*^9, 3.9506540128393373`*^9, 3.950654188376235*^9, 
  3.950663105764801*^9, 3.9506635569211273`*^9, 3.9506773731115017`*^9, 
  3.950737691243821*^9, 3.950762848664442*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"1ad49c83-b7f7-43c6-ae13-12406840f134"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["C-even cross section", "Section",
 CellChangeTimes->{
  3.95065373694046*^9, {3.9506538121722603`*^9, 3.950653822748303*^9}, 
   3.950654133844013*^9},ExpressionUUID->"5a7a5b7a-41e8-4960-a5d9-\
115f3e30757c"],

Cell[CellGroupData[{

Cell["1-\[Gamma] reducible @ 1 loop", "Subsection",
 CellChangeTimes->{{3.9506538863560877`*^9, 
  3.9506538866601877`*^9}},ExpressionUUID->"0e33ec40-69c1-419d-beac-\
f455149e9319"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eq`deltaEvenOneGammaOneLoop", "=", 
  RowBox[{
   RowBox[{"\[Delta]", "[", 
    RowBox[{"\"\<C-even\>\"", ",", "\"\<(1)\>\""}], "]"}], "\[Equal]", 
   RowBox[{"a", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Re", "[", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"\[ScriptCapitalH]", "[", 
            RowBox[{"1", ",", "0"}], "]"}], "\[Dagger]"], " ", 
          RowBox[{"\[ScriptCapitalH]", "[", 
           RowBox[{"1", ",", "1"}], "]"}]}], "]"}]}], 
       SuperscriptBox[
        RowBox[{"Abs", "[", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{"1", ",", "0"}], "]"}], "]"}], "2"]], "+", 
      RowBox[{"\[ScriptCapitalU]", "[", "\"\<FF\>\"", "]"}], "+", 
      RowBox[{"\[ScriptCapitalU]", "[", "\"\<II\>\"", "]"}]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.950663383383194*^9, 3.9506633994483843`*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"c889a614-f7e1-402d-856c-9274c771bea0"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FormBox[
    TemplateBox[{"\[Delta]", "\"C-even\"", "\"(1)\""},
     "Subsuperscript"],
    TraditionalForm], "\[LongEqual]", 
   RowBox[{"a", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Re", "(", 
         RowBox[{
          FormBox[
           TemplateBox[{"\[ScriptCapitalH]", 
             TemplateBox[{"1", "\"\[Gamma]\""}, "RowDefault"], 
             TemplateBox[{"\"(\"", "1", "\")\""}, "RowDefault"]},
            "Subsuperscript"],
           TraditionalForm], " ", 
          SuperscriptBox[
           FormBox[
            TemplateBox[{"\[ScriptCapitalH]", 
              TemplateBox[{"1", "\"\[Gamma]\""}, "RowDefault"], 
              TemplateBox[{"\"(\"", "0", "\")\""}, "RowDefault"]},
             "Subsuperscript"],
            TraditionalForm], "\[Dagger]"]}], ")"}]}], 
       SuperscriptBox[
        TemplateBox[{
          FormBox[
           TemplateBox[{"\[ScriptCapitalH]", 
             TemplateBox[{"1", "\"\[Gamma]\""}, "RowDefault"], 
             TemplateBox[{"\"(\"", "0", "\")\""}, "RowDefault"]}, 
            "Subsuperscript", SyntaxForm -> SubsuperscriptBox], 
           TraditionalForm]},
         "Abs"], "2"]], "+", 
      FormBox[
       SubscriptBox["\[ScriptCapitalU]", "\<\"FF\"\>"],
       TraditionalForm], "+", 
      FormBox[
       SubscriptBox["\[ScriptCapitalU]", "\<\"II\"\>"],
       TraditionalForm]}], ")"}]}]}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.950585319362772*^9, 3.950585898023308*^9, 3.950586072486203*^9, 
   3.950587797905974*^9, 3.950653175073826*^9, 3.950654012957795*^9, 
   3.9506541885679626`*^9, 3.950663115875229*^9, {3.950663386647544*^9, 
   3.95066342310749*^9}, 3.9506635569686317`*^9, 3.950677373147657*^9, 
   3.9507376949022713`*^9, 3.950762848699367*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"7377e948-2c1b-43d5-a6ac-7e49c044b939"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rule`TwoReH11H10", "=", 
  RowBox[{
   FractionBox[
    RowBox[{"2", 
     RowBox[{"Re", "[", 
      RowBox[{
       RowBox[{"\[ScriptCapitalH]", "[", 
        RowBox[{"1", ",", "1"}], "]"}], 
       SuperscriptBox[
        RowBox[{"\[ScriptCapitalH]", "[", 
         RowBox[{"1", ",", "0"}], "]"}], "\[Dagger]"]}], "]"}]}], 
    SuperscriptBox[
     RowBox[{"Abs", "[", 
      RowBox[{"\[ScriptCapitalH]", "[", 
       RowBox[{"1", ",", "0"}], "]"}], "]"}], "2"]], "\[Rule]", 
   RowBox[{"(", 
    RowBox[{"Collect", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"2", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"H11", "/.", 
           RowBox[{"_Complex", "\[Rule]", "0"}]}], ")"}], ".", 
         "\[ScriptCapitalM]", ".", "H10"}]}], 
       RowBox[{"H10", ".", "\[ScriptCapitalM]", ".", "H10"}]], ",", "_Log", 
      ",", "Simplify"}], "]"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.9505878193984127`*^9, 3.950587824508808*^9}, {
  3.95065318297379*^9, 3.9506531898374434`*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"dcff6b96-14b6-4219-bdfd-2808aa601565"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"Re", "(", 
      RowBox[{
       FormBox[
        TemplateBox[{"\[ScriptCapitalH]", 
          TemplateBox[{"1", "\"\[Gamma]\""}, "RowDefault"], 
          TemplateBox[{"\"(\"", "1", "\")\""}, "RowDefault"]},
         "Subsuperscript"],
        TraditionalForm], " ", 
       SuperscriptBox[
        FormBox[
         TemplateBox[{"\[ScriptCapitalH]", 
           TemplateBox[{"1", "\"\[Gamma]\""}, "RowDefault"], 
           TemplateBox[{"\"(\"", "0", "\")\""}, "RowDefault"]},
          "Subsuperscript"],
         TraditionalForm], "\[Dagger]"]}], ")"}]}], 
    SuperscriptBox[
     TemplateBox[{
       FormBox[
        TemplateBox[{"\[ScriptCapitalH]", 
          TemplateBox[{"1", "\"\[Gamma]\""}, "RowDefault"], 
          TemplateBox[{"\"(\"", "0", "\")\""}, "RowDefault"]}, 
         "Subsuperscript", SyntaxForm -> SubsuperscriptBox], TraditionalForm]},
      "Abs"], "2"]], "\[Rule]", 
   RowBox[{
    RowBox[{
     FractionBox["8", "9"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        SuperscriptBox["\[Beta]", "2"]}], "-", "22"}], ")"}]}], "+", 
    FractionBox[
     RowBox[{"2", " ", "\[Beta]", " ", 
      RowBox[{"log", "(", 
       FractionBox[
        RowBox[{"1", "-", "\[Beta]"}], 
        RowBox[{"\[Beta]", "+", "1"}]], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Beta]", "4"]}]}], "+", 
        RowBox[{"13", " ", 
         SuperscriptBox["\[Beta]", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["\[Beta]", "4"]}], "-", 
           RowBox[{"9", " ", 
            SuperscriptBox["\[Beta]", "2"]}], "-", "3"}], ")"}], " ", 
         SuperscriptBox["c", "2"]}], "-", "21"}], ")"}]}], 
     RowBox[{
      RowBox[{"3", " ", 
       SuperscriptBox["\[Beta]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["c", "2"], "-", "1"}], ")"}]}], "+", "6"}]], "+", 
    RowBox[{
     FractionBox["20", "3"], " ", 
     RowBox[{"log", "(", 
      FractionBox["s", 
       SuperscriptBox["m", "2"]], ")"}]}]}]}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.9505853243208447`*^9, 3.95058590293104*^9, 3.950586072599975*^9, {
   3.950587836926278*^9, 3.950587846927198*^9}, 3.950653191372026*^9, 
   3.950654012991128*^9, 3.950654188621447*^9, 3.950663118041318*^9, 
   3.950663425037953*^9, 3.9506635570259867`*^9, 3.950677373185911*^9, 
   3.9507376967815104`*^9, 3.950762848738348*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"5794685d-2465-45b7-9241-e0eed0375850"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rule`deltaEvenOneGammaOneLoop", "=", 
  RowBox[{"Rule", "@@", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"eq`deltaEvenOneGammaOneLoop", "/.", "rule`U"}], "/.", 
     "rule`TwoReH11H10"}], ")"}]}]}]], "Input",
 CellLabel->"In[31]:=",ExpressionUUID->"2d9a68fd-25a4-44a9-b0b3-a1534aa8f6fc"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FormBox[
    TemplateBox[{"\[Delta]", "\"C-even\"", "\"(1)\""},
     "Subsuperscript"],
    TraditionalForm], "\[Rule]", 
   RowBox[{"a", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["8", "9"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["\[Beta]", "2"]}], "-", "22"}], ")"}]}], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], "+", "1"}], ")"}], " ", 
        RowBox[{"log", "(", "\[Beta]", ")"}], " ", 
        RowBox[{"log", "(", 
         FractionBox[
          RowBox[{"1", "-", "\[Beta]"}], 
          RowBox[{"\[Beta]", "+", "1"}]], ")"}]}], "\[Beta]"], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], "+", "1"}], ")"}], " ", 
        RowBox[{"log", "(", 
         FractionBox[
          RowBox[{"1", "-", "\[Beta]"}], 
          RowBox[{"\[Beta]", "+", "1"}]], ")"}], " ", 
        RowBox[{"log", "(", 
         FractionBox[
          RowBox[{"2", " ", "\[Beta]"}], 
          RowBox[{"\[Beta]", "+", "1"}]], ")"}]}], "\[Beta]"], "+", 
      RowBox[{"8", " ", 
       RowBox[{"log", "(", "\[Beta]", ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Beta]"}], ")"}]}], "\[Beta]"]}], "-", 
         RowBox[{"2", " ", "\[Beta]"}]}], ")"}], " ", 
       RowBox[{"log", "(", 
        FractionBox[
         RowBox[{"1", "-", "\[Beta]"}], 
         RowBox[{"\[Beta]", "+", "1"}]], ")"}]}], "-", 
      RowBox[{"8", " ", 
       RowBox[{"log", "(", 
        FractionBox[
         RowBox[{"2", " ", "\[Beta]"}], 
         RowBox[{"\[Beta]", "+", "1"}]], ")"}]}], "+", 
      FractionBox[
       RowBox[{"2", " ", "\[Beta]", " ", 
        RowBox[{"log", "(", 
         FractionBox[
          RowBox[{"1", "-", "\[Beta]"}], 
          RowBox[{"\[Beta]", "+", "1"}]], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Beta]", "4"]}]}], "+", 
          RowBox[{"13", " ", 
           SuperscriptBox["\[Beta]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["\[Beta]", "4"]}], "-", 
             RowBox[{"9", " ", 
              SuperscriptBox["\[Beta]", "2"]}], "-", "3"}], ")"}], " ", 
           SuperscriptBox["c", "2"]}], "-", "21"}], ")"}]}], 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["\[Beta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["c", "2"], "-", "1"}], ")"}]}], "+", "6"}]], "-", 
      RowBox[{"4", " ", 
       RowBox[{"log", "(", 
        FractionBox["s", 
         SuperscriptBox["m", "2"]], ")"}], " ", 
       RowBox[{"log", "(", 
        FractionBox["s", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Omega]", "0"],
            TraditionalForm], "2"]}]], ")"}]}], "+", 
      RowBox[{
       FractionBox["26", "3"], " ", 
       RowBox[{"log", "(", 
        FractionBox["s", 
         SuperscriptBox["m", "2"]], ")"}]}], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Beta]", "2"], "+", "1"}], ")"}]}], "-", 
          RowBox[{"2", " ", "\[Beta]"}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Beta]", "2"], "+", "1"}], ")"}], " ", 
           TemplateBox[{"2", 
             FractionBox[
              RowBox[{"2", " ", "\[Beta]"}], 
              RowBox[{"\[Beta]", "+", "1"}]]},
            "PolyLog"]}]}], ")"}]}], "\[Beta]"], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Beta]", "2"], "+", "1"}], ")"}], " ", 
            RowBox[{"log", "(", 
             FractionBox[
              RowBox[{"1", "-", "\[Beta]"}], 
              RowBox[{"\[Beta]", "+", "1"}]], ")"}]}], "\[Beta]"]}], "-", 
         "4"}], ")"}], " ", 
       RowBox[{"log", "(", 
        FractionBox["s", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Omega]", "0"],
            TraditionalForm], "2"]}]], ")"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"log", "(", 
        FractionBox["s", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Omega]", "0"],
            TraditionalForm], "2"]}]], ")"}]}], "+", 
      RowBox[{
       FractionBox["4", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], "-", "3"}], ")"}]}]}], ")"}]}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.9505853262219257`*^9, 3.950585904499381*^9, 
  3.9505860726550417`*^9, 3.950587859116777*^9, 3.950653197817752*^9, 
  3.950654013025916*^9, 3.950654188672309*^9, 3.9506631269804783`*^9, 
  3.950663426983451*^9, 3.9506635570757523`*^9, 3.9506773732657146`*^9, 
  3.950737698725634*^9, 3.950762848771779*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"e402a1c3-a54a-478e-a78f-3b36c586d520"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["1-\[Gamma] reducible @ 2 loops", "Subsection",
 CellChangeTimes->{{3.9506538909084*^9, 
  3.950653890980322*^9}},ExpressionUUID->"71bb2ec6-41a2-43e2-b686-\
86ca03ebd5fe"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eq`deltaEvenOneGammaTwoLoop", "=", 
  RowBox[{
   RowBox[{"\[Delta]", "[", 
    RowBox[{"\"\<C-even\>\"", ",", "\"\<(2,red)\>\""}], "]"}], "\[Equal]", 
   RowBox[{
    SuperscriptBox["a", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       SuperscriptBox[
        RowBox[{"Abs", "[", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}], "2"], 
       SuperscriptBox[
        RowBox[{"Abs", "[", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{"1", ",", "0"}], "]"}], "]"}], "2"]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Re", "[", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"\[ScriptCapitalH]", "[", 
            RowBox[{"1", ",", "0"}], "]"}], "\[Dagger]"], " ", 
          RowBox[{"\[ScriptCapitalH]", "[", 
           RowBox[{"1", ",", "2"}], "]"}]}], "]"}]}], 
       SuperscriptBox[
        RowBox[{"Abs", "[", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{"1", ",", "0"}], "]"}], "]"}], "2"]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Re", "[", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"\[ScriptCapitalH]", "[", 
            RowBox[{"1", ",", "0"}], "]"}], "\[Dagger]"], " ", 
          RowBox[{"\[ScriptCapitalH]", "[", 
           RowBox[{"1", ",", "1"}], "]"}]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ScriptCapitalU]", "[", "\"\<FF\>\"", "]"}], "+", 
          RowBox[{"\[ScriptCapitalU]", "[", "\"\<II\>\"", "]"}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"Abs", "[", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{"1", ",", "0"}], "]"}], "]"}], "2"]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ScriptCapitalU]", "[", "\"\<FF\>\"", "]"}], "+", 
          RowBox[{"\[ScriptCapitalU]", "[", "\"\<II\>\"", "]"}]}], ")"}], 
        "2"]}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.950663348366804*^9, 3.950663364919203*^9}, 
   3.950663458504201*^9},
 CellLabel->"In[32]:=",ExpressionUUID->"334c50ca-7a8a-48ca-99e0-795fef141994"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FormBox[
    TemplateBox[{"\[Delta]", "\"C-even\"", "\"(2,red)\""},
     "Subsuperscript"],
    TraditionalForm], "\[LongEqual]", 
   RowBox[{
    SuperscriptBox["a", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[ScriptCapitalU]", "\<\"FF\"\>"],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[ScriptCapitalU]", "\<\"II\"\>"],
           TraditionalForm]}], ")"}], " ", 
        RowBox[{"Re", "(", 
         RowBox[{
          FormBox[
           TemplateBox[{"\[ScriptCapitalH]", 
             TemplateBox[{"1", "\"\[Gamma]\""}, "RowDefault"], 
             TemplateBox[{"\"(\"", "1", "\")\""}, "RowDefault"]},
            "Subsuperscript"],
           TraditionalForm], " ", 
          SuperscriptBox[
           FormBox[
            TemplateBox[{"\[ScriptCapitalH]", 
              TemplateBox[{"1", "\"\[Gamma]\""}, "RowDefault"], 
              TemplateBox[{"\"(\"", "0", "\")\""}, "RowDefault"]},
             "Subsuperscript"],
            TraditionalForm], "\[Dagger]"]}], ")"}]}], 
       SuperscriptBox[
        TemplateBox[{
          FormBox[
           TemplateBox[{"\[ScriptCapitalH]", 
             TemplateBox[{"1", "\"\[Gamma]\""}, "RowDefault"], 
             TemplateBox[{"\"(\"", "0", "\")\""}, "RowDefault"]}, 
            "Subsuperscript", SyntaxForm -> SubsuperscriptBox], 
           TraditionalForm]},
         "Abs"], "2"]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Re", "(", 
         RowBox[{
          FormBox[
           TemplateBox[{"\[ScriptCapitalH]", 
             TemplateBox[{"1", "\"\[Gamma]\""}, "RowDefault"], 
             TemplateBox[{"\"(\"", "2", "\")\""}, "RowDefault"]},
            "Subsuperscript"],
           TraditionalForm], " ", 
          SuperscriptBox[
           FormBox[
            TemplateBox[{"\[ScriptCapitalH]", 
              TemplateBox[{"1", "\"\[Gamma]\""}, "RowDefault"], 
              TemplateBox[{"\"(\"", "0", "\")\""}, "RowDefault"]},
             "Subsuperscript"],
            TraditionalForm], "\[Dagger]"]}], ")"}]}], 
       SuperscriptBox[
        TemplateBox[{
          FormBox[
           TemplateBox[{"\[ScriptCapitalH]", 
             TemplateBox[{"1", "\"\[Gamma]\""}, "RowDefault"], 
             TemplateBox[{"\"(\"", "0", "\")\""}, "RowDefault"]}, 
            "Subsuperscript", SyntaxForm -> SubsuperscriptBox], 
           TraditionalForm]},
         "Abs"], "2"]], "+", 
      FractionBox[
       SuperscriptBox[
        TemplateBox[{
          FormBox[
           TemplateBox[{"\[ScriptCapitalH]", 
             TemplateBox[{"1", "\"\[Gamma]\""}, "RowDefault"], 
             TemplateBox[{"\"(\"", "1", "\")\""}, "RowDefault"]}, 
            "Subsuperscript", SyntaxForm -> SubsuperscriptBox], 
           TraditionalForm]},
         "Abs"], "2"], 
       SuperscriptBox[
        TemplateBox[{
          FormBox[
           TemplateBox[{"\[ScriptCapitalH]", 
             TemplateBox[{"1", "\"\[Gamma]\""}, "RowDefault"], 
             TemplateBox[{"\"(\"", "0", "\")\""}, "RowDefault"]}, 
            "Subsuperscript", SyntaxForm -> SubsuperscriptBox], 
           TraditionalForm]},
         "Abs"], "2"]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[ScriptCapitalU]", "\<\"FF\"\>"],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[ScriptCapitalU]", "\<\"II\"\>"],
           TraditionalForm]}], ")"}], "2"]}]}], ")"}]}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{
  3.950585334103094*^9, 3.95058583020361*^9, 3.950586072731124*^9, 
   3.9505878629909687`*^9, 3.950653206512117*^9, 3.950654013127097*^9, 
   3.9506541887569942`*^9, 3.9506631341170263`*^9, {3.950663355134968*^9, 
   3.9506633655616198`*^9}, 3.9506634634593887`*^9, 3.950663557126202*^9, 
   3.950677373416128*^9, 3.9507377018459873`*^9, 3.9507628488062773`*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"1bee8fe2-5210-4eb2-a2d3-44c5bf45d9bd"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"rule`AbsH11", "=", 
   RowBox[{
    FractionBox[
     SuperscriptBox[
      RowBox[{"Abs", "[", 
       RowBox[{"\[ScriptCapitalH]", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}], "2"], 
     SuperscriptBox[
      RowBox[{"Abs", "[", 
       RowBox[{"\[ScriptCapitalH]", "[", 
        RowBox[{"1", ",", "0"}], "]"}], "]"}], "2"]], "\[Rule]", 
    RowBox[{"Collect", "[", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Expand", "[", "H11", "]"}], "/.", 
          RowBox[{"expr_Complex", ":>", 
           RowBox[{"Conjugate", "[", "expr", "]"}]}]}], ")"}], ".", 
        "\[ScriptCapitalM]", ".", "H11"}], 
       RowBox[{"H10", ".", "\[ScriptCapitalM]", ".", "H10"}]], ",", "_Log", 
      ",", "Simplify"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.950587872925166*^9, {3.950653216797544*^9, 3.950653226549288*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"c29bd3b6-4339-4bab-bd18-a82328a5439e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rule`TwoReH12H10", "=", "\[IndentingNewLine]", 
   RowBox[{
    FractionBox[
     RowBox[{"2", 
      RowBox[{"Re", "[", 
       RowBox[{
        RowBox[{"\[ScriptCapitalH]", "[", 
         RowBox[{"1", ",", "2"}], "]"}], 
        SuperscriptBox[
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{"1", ",", "0"}], "]"}], "\[Dagger]"]}], "]"}]}], 
     SuperscriptBox[
      RowBox[{"Abs", "[", 
       RowBox[{"\[ScriptCapitalH]", "[", 
        RowBox[{"1", ",", "0"}], "]"}], "]"}], "2"]], "->", 
    RowBox[{"Collect", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"2", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Expand", "[", "H12", "]"}], "/.", 
           RowBox[{"expr_Complex", "\[Rule]", "0"}]}], ")"}], ".", 
         "\[ScriptCapitalM]", ".", "H10"}]}], 
       RowBox[{"H10", ".", "\[ScriptCapitalM]", ".", "H10"}]], ",", 
      RowBox[{"{", 
       RowBox[{"_Log", ",", "_G", ",", "_PolyLog"}], "}"}], ",", "Simplify"}],
      "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.95058787893323*^9, {3.950653232997532*^9, 3.9506532377733*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"c4f84789-f0a3-44f7-bc50-a0abe94cadfa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rule`deltaEvenOneGammaTwoLoop", "=", 
   RowBox[{"Rule", "@@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"eq`deltaEvenOneGammaTwoLoop", "/.", "rule`TwoReH11H10"}], "/.",
         "rule`TwoReH12H10"}], "/.", "rule`AbsH11"}], "/.", "rule`U"}], 
     ")"}]}]}], ";"}]], "Input",
 CellLabel->"In[35]:=",ExpressionUUID->"f0d348fa-c884-49d8-820f-70a048b35397"]
}, Open  ]],

Cell[CellGroupData[{

Cell["2\[Gamma]- and 3\[Gamma]-reducible@ 2 loops", "Subsection",
 CellChangeTimes->{{3.95065387110821*^9, 
  3.9506538826683598`*^9}},ExpressionUUID->"af56defd-4c66-4ff5-bdd9-\
45b5373e6b6a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eq`deltaEvenTwoThreeGamma", "=", 
  RowBox[{
   RowBox[{"\[Delta]", "[", 
    RowBox[{"\"\<C-even\>\"", ",", "\"\<(2,irr)\>\""}], "]"}], "==", 
   RowBox[{
    SuperscriptBox["a", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       SuperscriptBox[
        RowBox[{"Abs", "[", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{"2", ",", "1"}], "]"}], "]"}], "2"], 
       SuperscriptBox[
        RowBox[{"Abs", "[", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{"1", ",", "0"}], "]"}], "]"}], "2"]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Re", "[", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"\[ScriptCapitalH]", "[", 
            RowBox[{"1", ",", "0"}], "]"}], "\[Dagger]"], " ", 
          RowBox[{"\[ScriptCapitalH]", "[", 
           RowBox[{"3", ",", "2"}], "]"}]}], "]"}]}], 
       SuperscriptBox[
        RowBox[{"Abs", "[", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{"1", ",", "0"}], "]"}], "]"}], "2"]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Re", "[", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"\[ScriptCapitalH]", "[", 
            RowBox[{"1", ",", "0"}], "]"}], "\[Dagger]"], " ", 
          RowBox[{"\[ScriptCapitalH]", "[", 
           RowBox[{"2", ",", "1"}], "]"}]}], "]"}], " ", 
        RowBox[{"\[ScriptCapitalU]", "[", "\"\<IF\>\"", "]"}]}], 
       SuperscriptBox[
        RowBox[{"Abs", "[", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{"1", ",", "0"}], "]"}], "]"}], "2"]], "+", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"\[ScriptCapitalU]", "[", "\"\<IF\>\"", "]"}], "2"], "2"]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9506632923755903`*^9, 3.950663337959326*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"c149bcdd-4d5e-4172-97c8-e85735c152ff"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FormBox[
    TemplateBox[{"\[Delta]", "\"C-even\"", "\"(2,irr)\""},
     "Subsuperscript"],
    TraditionalForm], "\[LongEqual]", 
   RowBox[{
    SuperscriptBox["a", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[ScriptCapitalU]", "\<\"IF\"\>"],
         TraditionalForm], " ", 
        RowBox[{"Re", "(", 
         RowBox[{
          FormBox[
           TemplateBox[{"\[ScriptCapitalH]", 
             TemplateBox[{"2", "\"\[Gamma]\""}, "RowDefault"], 
             TemplateBox[{"\"(\"", "1", "\")\""}, "RowDefault"]},
            "Subsuperscript"],
           TraditionalForm], " ", 
          SuperscriptBox[
           FormBox[
            TemplateBox[{"\[ScriptCapitalH]", 
              TemplateBox[{"1", "\"\[Gamma]\""}, "RowDefault"], 
              TemplateBox[{"\"(\"", "0", "\")\""}, "RowDefault"]},
             "Subsuperscript"],
            TraditionalForm], "\[Dagger]"]}], ")"}]}], 
       SuperscriptBox[
        TemplateBox[{
          FormBox[
           TemplateBox[{"\[ScriptCapitalH]", 
             TemplateBox[{"1", "\"\[Gamma]\""}, "RowDefault"], 
             TemplateBox[{"\"(\"", "0", "\")\""}, "RowDefault"]}, 
            "Subsuperscript", SyntaxForm -> SubsuperscriptBox], 
           TraditionalForm]},
         "Abs"], "2"]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Re", "(", 
         RowBox[{
          FormBox[
           TemplateBox[{"\[ScriptCapitalH]", 
             TemplateBox[{"3", "\"\[Gamma]\""}, "RowDefault"], 
             TemplateBox[{"\"(\"", "2", "\")\""}, "RowDefault"]},
            "Subsuperscript"],
           TraditionalForm], " ", 
          SuperscriptBox[
           FormBox[
            TemplateBox[{"\[ScriptCapitalH]", 
              TemplateBox[{"1", "\"\[Gamma]\""}, "RowDefault"], 
              TemplateBox[{"\"(\"", "0", "\")\""}, "RowDefault"]},
             "Subsuperscript"],
            TraditionalForm], "\[Dagger]"]}], ")"}]}], 
       SuperscriptBox[
        TemplateBox[{
          FormBox[
           TemplateBox[{"\[ScriptCapitalH]", 
             TemplateBox[{"1", "\"\[Gamma]\""}, "RowDefault"], 
             TemplateBox[{"\"(\"", "0", "\")\""}, "RowDefault"]}, 
            "Subsuperscript", SyntaxForm -> SubsuperscriptBox], 
           TraditionalForm]},
         "Abs"], "2"]], "+", 
      FractionBox[
       SuperscriptBox[
        TemplateBox[{
          FormBox[
           TemplateBox[{"\[ScriptCapitalH]", 
             TemplateBox[{"2", "\"\[Gamma]\""}, "RowDefault"], 
             TemplateBox[{"\"(\"", "1", "\")\""}, "RowDefault"]}, 
            "Subsuperscript", SyntaxForm -> SubsuperscriptBox], 
           TraditionalForm]},
         "Abs"], "2"], 
       SuperscriptBox[
        TemplateBox[{
          FormBox[
           TemplateBox[{"\[ScriptCapitalH]", 
             TemplateBox[{"1", "\"\[Gamma]\""}, "RowDefault"], 
             TemplateBox[{"\"(\"", "0", "\")\""}, "RowDefault"]}, 
            "Subsuperscript", SyntaxForm -> SubsuperscriptBox], 
           TraditionalForm]},
         "Abs"], "2"]], "+", 
      FractionBox[
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[ScriptCapitalU]", "\<\"IF\"\>"],
         TraditionalForm], "2"], "2"]}], ")"}]}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.95066327443191*^9, 3.950663338569213*^9}, 
   3.950663479217082*^9, 3.950663559094904*^9, 3.9506773746077337`*^9, 
   3.950737708905305*^9, 3.950762849993701*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"63758d89-17a2-4f36-b0ac-4acfdd1d146b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"rule`TwoReH21H10", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"2", 
      RowBox[{"Re", "[", 
       RowBox[{
        RowBox[{"\[ScriptCapitalH]", "[", 
         RowBox[{"2", ",", "1"}], "]"}], 
        SuperscriptBox[
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{"1", ",", "0"}], "]"}], "\[Dagger]"]}], "]"}]}], 
     SuperscriptBox[
      RowBox[{"Abs", "[", 
       RowBox[{"\[ScriptCapitalH]", "[", 
        RowBox[{"1", ",", "0"}], "]"}], "]"}], "2"]], "\[Rule]", 
    FractionBox[
     RowBox[{"2", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"H21", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"expr_G", ":>", "expr"}], ",", 
           RowBox[{"_Complex", "\[Rule]", "0"}]}], "}"}]}], ")"}], ".", 
       "\[ScriptCapitalM]", ".", "H10"}]}], 
     RowBox[{"H10", ".", "\[ScriptCapitalM]", ".", "H10"}]]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.950587899053359*^9, {3.950653268709482*^9, 3.950653274637356*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"6f9d96fb-7b22-452f-b2cd-5ce71e2b79ad"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rule`TwoReH32H10", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"2", 
      RowBox[{"Re", "[", 
       RowBox[{
        RowBox[{"\[ScriptCapitalH]", "[", 
         RowBox[{"3", ",", "2"}], "]"}], 
        SuperscriptBox[
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{"1", ",", "0"}], "]"}], "\[Dagger]"]}], "]"}]}], 
     SuperscriptBox[
      RowBox[{"Abs", "[", 
       RowBox[{"\[ScriptCapitalH]", "[", 
        RowBox[{"1", ",", "0"}], "]"}], "]"}], "2"]], "\[Rule]", 
    FractionBox[
     RowBox[{"2", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"H32", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"expr_G", ":>", "expr"}], ",", 
           RowBox[{"_Complex", "\[Rule]", "0"}]}], "}"}]}], ")"}], ".", 
       "\[ScriptCapitalM]", ".", "H10"}]}], 
     RowBox[{"H10", ".", "\[ScriptCapitalM]", ".", "H10"}]]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.9505879010293283`*^9, {3.950653279429606*^9, 3.9506532858052387`*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"56669104-18c5-4987-b1f1-b680fed28a26"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rule`AbsH21", "=", 
   RowBox[{
    FractionBox[
     SuperscriptBox[
      RowBox[{"Abs", "[", 
       RowBox[{"\[ScriptCapitalH]", "[", 
        RowBox[{"2", ",", "1"}], "]"}], "]"}], "2"], 
     SuperscriptBox[
      RowBox[{"Abs", "[", 
       RowBox[{"\[ScriptCapitalH]", "[", 
        RowBox[{"1", ",", "0"}], "]"}], "]"}], "2"]], "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"H21", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"expr_G", ":>", "expr"}], ",", 
          RowBox[{"expr_Complex", ":>", 
           RowBox[{"Conjugate", "[", "expr", "]"}]}]}], "}"}]}], ")"}], ".", 
      "\[ScriptCapitalM]", ".", "H21"}], 
     RowBox[{"H10", ".", "\[ScriptCapitalM]", ".", "H10"}]]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.950587902716996*^9, {3.9506533257494383`*^9, 3.9506533339811277`*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"d0ff7f68-a591-41ae-8fb8-980f91f88615"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rule`deltaEvenTwoThreeGamma", "=", 
   RowBox[{"Rule", "@@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"eq`deltaEvenTwoThreeGamma", "/.", "rule`AbsH21"}], "/.", 
        "rule`TwoReH21H10"}], "/.", "rule`TwoReH32H10"}], "/.", "rule`U"}], 
     ")"}]}]}], ";"}]], "Input",
 CellLabel->"In[40]:=",ExpressionUUID->"06fc493d-ba75-4c03-bffb-5d311e0b81d4"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Numerical evaluation", "Section",
 CellChangeTimes->{
  3.9506539312283154`*^9},ExpressionUUID->"767aeedc-e4cd-45f7-b565-\
db158a55a134"],

Cell[TextData[StyleBox["1\[Gamma]-reducible @ 1 loop",
 FontWeight->"Bold"]], "Text",ExpressionUUID->"d9cc2379-2a73-43ef-aa46-\
a610f83930d5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"res11", "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"M", "=", "105"}], ",", 
       RowBox[{"EE0", "=", "200"}], ",", 
       RowBox[{"\[Theta]", "=", 
        RowBox[{"10", "Degree"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{"rule`deltaEvenOneGammaOneLoop", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Log", "[", 
             RowBox[{"s", "/", 
              RowBox[{"m", "^", "2"}]}], "]"}], ",", 
            RowBox[{"Log", "[", 
             RowBox[{"s", "/", 
              RowBox[{"(", 
               RowBox[{"4", 
                SuperscriptBox["\[Omega]0", "2"]}], ")"}]}], "]"}]}], "}"}], 
          ",", 
          RowBox[{
           RowBox[{"N", "[", 
            RowBox[{
             RowBox[{"Chop", "@", 
              RowBox[{"ginshN", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"#", "/.", 
                   RowBox[{"rule`nrules", "[", 
                    RowBox[{"[", 
                    RowBox[{";;", "3"}], "]"}], "]"}]}], "/.", 
                  RowBox[{"a", "->", 
                   FractionBox["\[Alpha]", 
                    RowBox[{"4", "\[Pi]"}]]}]}], "/.", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"\[Beta]", "->", 
                    RowBox[{"Rationalize", "[", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"1", "-", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    FractionBox["M", "EE0"], ")"}], "2"]}]], ",", 
                    SuperscriptBox["10", 
                    RowBox[{"-", "20"}]]}], "]"}]}], ",", 
                   RowBox[{"c", "->", 
                    RowBox[{"Rationalize", "[", 
                    RowBox[{
                    RowBox[{"Cos", "[", "\[Theta]", "]"}], ",", 
                    SuperscriptBox["10", 
                    RowBox[{"-", "20"}]]}], "]"}]}]}], "}"}]}], ",", "20"}], 
               "]"}]}], ",", "8"}], "]"}], "&"}]}], "]"}], ",", "\[Alpha]"}], 
       "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"s", "->", 
           RowBox[{"4", 
            SuperscriptBox["EE0", "2"]}]}], ",", 
          RowBox[{"\[Omega]0", "->", 
           RowBox[{"EE0", "/", "100"}]}], ",", 
          RowBox[{"\[Alpha]", "->", 
           RowBox[{"1", "/", "137"}]}], ",", 
          RowBox[{"m", "->", 
           RowBox[{"511", "/", "1000"}]}]}], "}"}]}], "}"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"res11", "//", "Column"}]}], "Input",
 CellChangeTimes->{{3.950590611337425*^9, 3.950590624801778*^9}, {
  3.9506635903439207`*^9, 3.950663590447089*^9}, {3.950664061273982*^9, 
  3.9506640624484873`*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"da531042-c5ea-4f10-8afe-2773a74bda01"],

Cell[BoxData[
 FormBox[
  TagBox[GridBox[{
     {
      RowBox[{
       FormBox[
        TemplateBox[{"\[Delta]", "\"C-even\"", "\"(1)\""},
         "Subsuperscript"],
        TraditionalForm], "\[Rule]", 
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"0.3183098861837906715`8.", " ", 
            RowBox[{"log", "(", 
             FractionBox["s", 
              SuperscriptBox["m", "2"]], ")"}], " ", 
            RowBox[{"log", "(", 
             FractionBox["s", 
              RowBox[{"4", " ", 
               SuperscriptBox[
                FormBox[
                 SubscriptBox["\[Omega]", "0"],
                 TraditionalForm], "2"]}]], ")"}]}]}], "+", 
          RowBox[{"0.6896714200648797884`8.", " ", 
           RowBox[{"log", "(", 
            FractionBox["s", 
             SuperscriptBox["m", "2"]], ")"}]}], "-", 
          RowBox[{"0.1760578882421299346`8.", " ", 
           RowBox[{"log", "(", 
            FractionBox["s", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Omega]", "0"],
                TraditionalForm], "2"]}]], ")"}]}], "+", 
          "2.2049519057883626227`8."}], ")"}]}]}]},
     {
      RowBox[{
       FormBox[
        TemplateBox[{"\[Delta]", "\"C-even\"", "\"(1)\""},
         "Subsuperscript"],
        TraditionalForm], "\[Rule]", 
       RowBox[{"-", "0.2138231198936712217`7.750067723973272"}]}]}
    },
    DefaultBaseStyle->"Column",
    GridBoxAlignment->{"Columns" -> {{Left}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Column"], TraditionalForm]], "Output",
 CellChangeTimes->{3.950762850572296*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"62a5fb62-80ad-4bda-be9b-73a3759816a1"]
}, Open  ]],

Cell[TextData[StyleBox["1\[Gamma]-reducible @ 2 loops",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.950653968052124*^9, 
  3.950653969692293*^9}},ExpressionUUID->"aa985cd7-d3a7-4ba7-9530-\
8f915b98e9aa"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"res12", "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"M", "=", "105"}], ",", 
       RowBox[{"EE0", "=", "200"}], ",", 
       RowBox[{"\[Theta]", "=", 
        RowBox[{"10", "Degree"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{"rule`deltaEvenOneGammaTwoLoop", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Log", "[", 
             RowBox[{"s", "/", 
              RowBox[{"m", "^", "2"}]}], "]"}], ",", 
            RowBox[{"Log", "[", 
             RowBox[{"s", "/", 
              RowBox[{"(", 
               RowBox[{"4", 
                SuperscriptBox["\[Omega]0", "2"]}], ")"}]}], "]"}]}], "}"}], 
          ",", 
          RowBox[{
           RowBox[{"N", "[", 
            RowBox[{
             RowBox[{"Chop", "@", 
              RowBox[{"ginshN", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"#", "/.", 
                   RowBox[{"rule`nrules", "[", 
                    RowBox[{"[", 
                    RowBox[{";;", "3"}], "]"}], "]"}]}], "/.", 
                  RowBox[{"a", "->", 
                   FractionBox["\[Alpha]", 
                    RowBox[{"4", "\[Pi]"}]]}]}], "/.", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"\[Beta]", "->", 
                    RowBox[{"Rationalize", "[", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"1", "-", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    FractionBox["M", "EE0"], ")"}], "2"]}]], ",", 
                    SuperscriptBox["10", 
                    RowBox[{"-", "20"}]]}], "]"}]}], ",", 
                   RowBox[{"c", "->", 
                    RowBox[{"Rationalize", "[", 
                    RowBox[{
                    RowBox[{"Cos", "[", "\[Theta]", "]"}], ",", 
                    SuperscriptBox["10", 
                    RowBox[{"-", "20"}]]}], "]"}]}]}], "}"}]}], ",", "20"}], 
               "]"}]}], ",", "8"}], "]"}], "&"}]}], "]"}], ",", "\[Alpha]"}], 
       "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"s", "->", 
           RowBox[{"4", 
            SuperscriptBox["EE0", "2"]}]}], ",", 
          RowBox[{"\[Omega]0", "->", 
           RowBox[{"EE0", "/", "100"}]}], ",", 
          RowBox[{"\[Alpha]", "->", 
           RowBox[{"1", "/", "137"}]}], ",", 
          RowBox[{"m", "->", 
           RowBox[{"511", "/", "1000"}]}]}], "}"}]}], "}"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"res12", "//", "Column"}]}], "Input",
 CellChangeTimes->{{3.950590103650463*^9, 3.9505901332984743`*^9}, {
   3.9505902605944033`*^9, 3.95059029688199*^9}, {3.9505903738829527`*^9, 
   3.950590427314522*^9}, 3.950590579530663*^9, {3.95059064157108*^9, 
   3.950590642145157*^9}, {3.9505907335621157`*^9, 3.950590748177787*^9}, 
   3.9505907868109617`*^9, {3.950663594280155*^9, 3.950663594369236*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"a658824f-4ccd-4707-9943-6c50afd123da"],

Cell[BoxData[
 FormBox[
  TagBox[GridBox[{
     {
      RowBox[{
       FormBox[
        TemplateBox[{"\[Delta]", "\"C-even\"", "\"(2,red)\""},
         "Subsuperscript"],
        TraditionalForm], "\[Rule]", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"0.0506605918211688857`8.", " ", 
           RowBox[{
            SuperscriptBox["log", "2"], "(", 
            FractionBox["s", 
             SuperscriptBox["m", "2"]], ")"}], " ", 
           RowBox[{
            SuperscriptBox["log", "2"], "(", 
            FractionBox["s", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Omega]", "0"],
                TraditionalForm], "2"]}]], ")"}]}], "-", 
          RowBox[{"0.2195292312250651715`8.", " ", 
           RowBox[{
            SuperscriptBox["log", "2"], "(", 
            FractionBox["s", 
             SuperscriptBox["m", "2"]], ")"}], " ", 
           RowBox[{"log", "(", 
            FractionBox["s", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Omega]", "0"],
                TraditionalForm], "2"]}]], ")"}]}], "+", 
          RowBox[{"0.0560409663681109174`8.", " ", 
           RowBox[{"log", "(", 
            FractionBox["s", 
             SuperscriptBox["m", "2"]], ")"}], " ", 
           RowBox[{
            SuperscriptBox["log", "2"], "(", 
            FractionBox["s", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Omega]", "0"],
                TraditionalForm], "2"]}]], ")"}]}], "-", 
          RowBox[{"0.8232800839697996924`8.", " ", 
           RowBox[{"log", "(", 
            FractionBox["s", 
             SuperscriptBox["m", "2"]], ")"}], " ", 
           RowBox[{"log", "(", 
            FractionBox["s", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Omega]", "0"],
                TraditionalForm], "2"]}]], ")"}]}], "-", 
          RowBox[{"0.00562895464679654285800660680066059753`8.", " ", 
           RowBox[{
            SuperscriptBox["log", "3"], "(", 
            FractionBox["s", 
             SuperscriptBox["m", "2"]], ")"}]}], "+", 
          RowBox[{"0.2763292872635727305`8.", " ", 
           RowBox[{
            SuperscriptBox["log", "2"], "(", 
            FractionBox["s", 
             SuperscriptBox["m", "2"]], ")"}]}], "+", 
          RowBox[{"1.9471696645741300264`8.", " ", 
           RowBox[{"log", "(", 
            FractionBox["s", 
             SuperscriptBox["m", "2"]], ")"}]}], "+", 
          RowBox[{"0.01549819000613915693259643683447353836`8.", " ", 
           RowBox[{
            SuperscriptBox["log", "2"], "(", 
            FractionBox["s", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Omega]", "0"],
                TraditionalForm], "2"]}]], ")"}]}], "-", 
          RowBox[{"0.3881991762085594653`8.", " ", 
           RowBox[{"log", "(", 
            FractionBox["s", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Omega]", "0"],
                TraditionalForm], "2"]}]], ")"}]}], "+", 
          "0.0613278356955360811`8."}], ")"}]}]}]},
     {
      RowBox[{
       FormBox[
        TemplateBox[{"\[Delta]", "\"C-even\"", "\"(2,red)\""},
         "Subsuperscript"],
        TraditionalForm], "\[Rule]", 
       "0.0226913419758778332`7.489465545892219"}]}
    },
    DefaultBaseStyle->"Column",
    GridBoxAlignment->{"Columns" -> {{Left}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Column"], TraditionalForm]], "Output",
 CellChangeTimes->{{3.950590111805188*^9, 3.950590133773529*^9}, {
   3.9505902911005096`*^9, 3.9505902976770763`*^9}, {3.950590376384817*^9, 
   3.9505904175471582`*^9}, 3.950590580177402*^9, 3.950590642996315*^9, {
   3.950590737197608*^9, 3.950590748748436*^9}, {3.95059078250708*^9, 
   3.9505907873743067`*^9}, 3.950653362804509*^9, 3.950654016354885*^9, 
   3.9506541909340353`*^9, 3.950663159211549*^9, 3.95066356000103*^9, 
   3.950663595237337*^9, 3.950663854122575*^9, 3.950664089398188*^9, 
   3.95073773798498*^9, 3.950762850872274*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"b965e538-554e-4689-9b28-ba32fc9acf98"]
}, Open  ]],

Cell[TextData[{
 StyleBox["2\[Gamma]- and 3\[Gamma]-reducible @ 2 loops",
  FontWeight->"Bold"],
 "\nNB: it takes some time to evaluate!"
}], "Text",
 CellChangeTimes->{
  3.950653973756261*^9, 3.950654036452012*^9, {3.950656232537499*^9, 
   3.9506562399279833`*^9}, {3.95066357193398*^9, 3.950663576502055*^9}, 
   3.95066411139036*^9},ExpressionUUID->"20f660dc-9048-4d1b-9e33-\
fec8b2bb8246"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"res23", "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"M", "=", "105"}], ",", 
       RowBox[{"EE0", "=", "200"}], ",", 
       RowBox[{"\[Theta]", "=", 
        RowBox[{"10", "Degree"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{"rule`deltaEvenTwoThreeGamma", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Log", "[", 
             RowBox[{"s", "/", 
              RowBox[{"m", "^", "2"}]}], "]"}], ",", 
            RowBox[{"Log", "[", 
             RowBox[{"s", "/", 
              RowBox[{"(", 
               RowBox[{"4", 
                SuperscriptBox["\[Omega]0", "2"]}], ")"}]}], "]"}]}], "}"}], 
          ",", 
          RowBox[{
           RowBox[{"N", "[", 
            RowBox[{
             RowBox[{"Chop", "@", 
              RowBox[{"ginshN", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"#", "/.", 
                   RowBox[{"rule`nrules", "[", 
                    RowBox[{"[", 
                    RowBox[{";;", "3"}], "]"}], "]"}]}], "/.", 
                  RowBox[{"a", "->", 
                   FractionBox["\[Alpha]", 
                    RowBox[{"4", "\[Pi]"}]]}]}], "/.", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"\[Beta]", "->", 
                    RowBox[{"Rationalize", "[", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"1", "-", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    FractionBox["M", "EE0"], ")"}], "2"]}]], ",", 
                    SuperscriptBox["10", 
                    RowBox[{"-", "20"}]]}], "]"}]}], ",", 
                   RowBox[{"c", "->", 
                    RowBox[{"Rationalize", "[", 
                    RowBox[{
                    RowBox[{"Cos", "[", "\[Theta]", "]"}], ",", 
                    SuperscriptBox["10", 
                    RowBox[{"-", "20"}]]}], "]"}]}]}], "}"}]}], ",", "16"}], 
               "]"}]}], ",", "8"}], "]"}], "&"}]}], "]"}], ",", "\[Alpha]"}], 
       "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"s", "->", 
           RowBox[{"4", 
            SuperscriptBox["EE0", "2"]}]}], ",", 
          RowBox[{"\[Omega]0", "->", 
           RowBox[{"EE0", "/", "100"}]}], ",", 
          RowBox[{"\[Alpha]", "->", 
           RowBox[{"1", "/", "137"}]}], ",", 
          RowBox[{"m", "->", 
           RowBox[{"511", "/", "1000"}]}]}], "}"}]}], "}"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"res23", "//", "Column"}]}], "Input",
 CellChangeTimes->{
  3.950589100863604*^9, {3.9505891674230633`*^9, 3.950589173590701*^9}, {
   3.950589207238413*^9, 3.95058920733424*^9}, {3.950589251670682*^9, 
   3.950589251742201*^9}, {3.9505897619791393`*^9, 3.95058976490665*^9}, {
   3.9505899244032927`*^9, 3.950589959692815*^9}, {3.950590146082803*^9, 
   3.950590162105955*^9}, {3.950654810605282*^9, 3.950654810980945*^9}, 
   3.950655213759252*^9, 3.950655344887642*^9, {3.950655457831959*^9, 
   3.950655458215479*^9}, 3.950655496273649*^9, 3.950656102617475*^9, {
   3.950656166136764*^9, 3.950656166312442*^9}, 3.950656196504941*^9, {
   3.950663600112236*^9, 3.950663600207089*^9}, {3.950663639608636*^9, 
   3.950663661495344*^9}, {3.950663782695718*^9, 3.9506638081522207`*^9}, {
   3.950663884727656*^9, 3.950663884775433*^9}, {3.950663915119515*^9, 
   3.950663930640272*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"56a98d54-c4ca-478e-9bbe-5f6e20fd40c0"],

Cell[BoxData[
 FormBox[
  TagBox[GridBox[{
     {
      RowBox[{
       FormBox[
        TemplateBox[{"\[Delta]", "\"C-even\"", "\"(2,irr)\""},
         "Subsuperscript"],
        TraditionalForm], "\[Rule]", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"1.1965763309448528478`8.", " ", 
           RowBox[{
            SuperscriptBox["log", "2"], "(", 
            FractionBox["s", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Omega]", "0"],
                TraditionalForm], "2"]}]], ")"}]}], "+", 
          RowBox[{"1.8964119166547351991`8.", " ", 
           RowBox[{"log", "(", 
            FractionBox["s", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Omega]", "0"],
                TraditionalForm], "2"]}]], ")"}]}], "-", 
          "3.442281300445157`"}], ")"}]}]}]},
     {
      RowBox[{
       FormBox[
        TemplateBox[{"\[Delta]", "\"C-even\"", "\"(2,irr)\""},
         "Subsuperscript"],
        TraditionalForm], "\[Rule]", "0.006155380177243951`"}]}
    },
    DefaultBaseStyle->"Column",
    GridBoxAlignment->{"Columns" -> {{Left}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Column"], TraditionalForm]], "Output",
 CellChangeTimes->{3.950762867318285*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"f4c18352-2232-4929-bb11-def26551675d"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1435.5, 1571.25},
WindowMargins->{{-2.25, Automatic}, {Automatic, -22.5}},
CommonDefaultFormatTypes->{"Output"->TraditionalForm},
InputAliases-><|"intt" -> RowBox[{"\[Integral]", 
     RowBox[{"\[SelectionPlaceholder]", 
       RowBox[{"\[DifferentialD]", "\[Placeholder]"}]}]}], "dintt" -> 
  RowBox[{
     SubsuperscriptBox[
     "\[Integral]", "\[SelectionPlaceholder]", "\[Placeholder]"], 
     RowBox[{"\[Placeholder]", 
       RowBox[{"\[DifferentialD]", "\[Placeholder]"}]}]}], "rintt" -> 
  RowBox[{
     UnderscriptBox["\[Integral]", 
      RowBox[{"\[SelectionPlaceholder]", "\[Element]", "\[Placeholder]"}]], 
     "\[Placeholder]"}], "sumt" -> RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"\[SelectionPlaceholder]", "=", "\[Placeholder]"}], 
      "\[Placeholder]"], "\[Placeholder]"}], "prodt" -> RowBox[{
     UnderoverscriptBox["\[Product]", 
      RowBox[{"\[SelectionPlaceholder]", "=", "\[Placeholder]"}], 
      "\[Placeholder]"], "\[Placeholder]"}], "dt" -> RowBox[{
     SubscriptBox["\[PartialD]", "\[SelectionPlaceholder]"], 
     "\[Placeholder]"}], "cbrt" -> 
  RadicalBox[
   "\[SelectionPlaceholder]", "3", SurdForm -> True, MultilineFunction -> 
    None], "surd" -> 
  RadicalBox[
   "\[SelectionPlaceholder]", "\[Placeholder]", SurdForm -> True, 
    MultilineFunction -> None], "ket" -> 
  TemplateBox[{"\[SelectionPlaceholder]"}, "Ket"], "bra" -> 
  TemplateBox[{"\[SelectionPlaceholder]"}, "Bra"], "braket" -> 
  TemplateBox[{"\[SelectionPlaceholder]", "\[Placeholder]"}, "BraKet"], 
  "delay" -> TemplateBox[{"\[SelectionPlaceholder]"}, "SystemsModelDelay"], 
  "grad" -> RowBox[{
     SubscriptBox["\[Del]", "\[SelectionPlaceholder]"], "\[Placeholder]"}], 
  "del." -> RowBox[{
     SubscriptBox["\[Del]", "\[SelectionPlaceholder]"], ".", 
     "\[Placeholder]"}], "delx" -> RowBox[{
     SubscriptBox["\[Del]", "\[SelectionPlaceholder]"], "\[Cross]", 
     "\[Placeholder]"}], "del2" -> RowBox[{
     SubsuperscriptBox["\[Del]", "\[SelectionPlaceholder]", 2], 
     "\[Placeholder]"}], "kd" -> 
  TemplateBox[{"\[SelectionPlaceholder]"}, "KroneckerDeltaSeq"], "algs" -> 
  TemplateBox[{}, "Algebraics"], "bools" -> TemplateBox[{}, "Booleans"], 
  "comps" -> TemplateBox[{}, "Complexes"], "ints" -> 
  TemplateBox[{}, "Integers"], "pris" -> TemplateBox[{}, "Primes"], "rats" -> 
  TemplateBox[{}, "Rationals"], "reals" -> TemplateBox[{}, "Reals"], "pints" -> 
  TemplateBox[{}, "PositiveIntegers"], "npints" -> 
  TemplateBox[{}, "NonPositiveIntegers"], "nnints" -> 
  TemplateBox[{}, "NonNegativeIntegers"], "nints" -> 
  TemplateBox[{}, "NegativeIntegers"], "prats" -> 
  TemplateBox[{}, "PositiveRationals"], "nprats" -> 
  TemplateBox[{}, "NonPositiveRationals"], "nnrats" -> 
  TemplateBox[{}, "NonNegativeRationals"], "nrats" -> 
  TemplateBox[{}, "NegativeRationals"], "preals" -> 
  TemplateBox[{}, "PositiveReals"], "npreals" -> 
  TemplateBox[{}, "NonPositiveReals"], "nnreals" -> 
  TemplateBox[{}, "NonNegativeReals"], "nreals" -> 
  TemplateBox[{}, "NegativeReals"], "dlim" -> RowBox[{
     UnderscriptBox["\[Limit]", 
      RowBox[{"\[SelectionPlaceholder]", 
        UnderscriptBox["\[Rule]", 
         TemplateBox[{}, "Integers"]], "\[Infinity]"}]], "\[Placeholder]"}], 
  "dMlim" -> RowBox[{
     UnderscriptBox["\[MaxLimit]", 
      RowBox[{"\[SelectionPlaceholder]", 
        UnderscriptBox["\[Rule]", 
         TemplateBox[{}, "Integers"]], "\[Infinity]"}]], "\[Placeholder]"}], 
  "dmlim" -> RowBox[{
     UnderscriptBox["\[MinLimit]", 
      RowBox[{"\[SelectionPlaceholder]", 
        UnderscriptBox["\[Rule]", 
         TemplateBox[{}, "Integers"]], "\[Infinity]"}]], "\[Placeholder]"}], 
  "tue" -> OverscriptBox["\[UndirectedEdge]", "\[Placeholder]"], "tde" -> 
  OverscriptBox["\[DirectedEdge]", "\[Placeholder]"], "cB" -> 
  TemplateBox[{}, "CombinatorB"], "cC" -> TemplateBox[{}, "CombinatorC"], 
  "cI" -> TemplateBox[{}, "CombinatorI"], "cK" -> 
  TemplateBox[{}, "CombinatorK"], "cS" -> TemplateBox[{}, "CombinatorS"], 
  "cW" -> TemplateBox[{}, "CombinatorW"], "cY" -> 
  TemplateBox[{}, "CombinatorY"], "notation" -> RowBox[{"Notation", "[", 
     RowBox[{
       TemplateBox[{"\[SelectionPlaceholder]"}, "NotationTemplateTag"], " ", 
       "\[DoubleLongLeftRightArrow]", " ", 
       TemplateBox[{"\[Placeholder]"}, "NotationTemplateTag"]}], "]"}], 
  "notation>" -> RowBox[{"Notation", "[", 
     RowBox[{
       TemplateBox[{"\[SelectionPlaceholder]"}, "NotationTemplateTag"], " ", 
       "\[DoubleLongRightArrow]", " ", 
       TemplateBox[{"\[Placeholder]"}, "NotationTemplateTag"]}], "]"}], 
  "notation<" -> RowBox[{"Notation", "[", 
     RowBox[{
       TemplateBox[{"\[SelectionPlaceholder]"}, "NotationTemplateTag"], " ", 
       "\[DoubleLongLeftArrow]", " ", 
       TemplateBox[{"\[Placeholder]"}, "NotationTemplateTag"]}], "]"}], 
  "symb" -> RowBox[{"Symbolize", "[", 
     TemplateBox[{"\[SelectionPlaceholder]"}, "NotationTemplateTag"], "]"}], 
  "infixnotation" -> RowBox[{"InfixNotation", "[", 
     RowBox[{
       TemplateBox[{"\[SelectionPlaceholder]"}, "NotationTemplateTag"], ",", 
       "\[Placeholder]"}], "]"}], "addia" -> RowBox[{"AddInputAlias", "[", 
     RowBox[{"\"\[SelectionPlaceholder]\"", "\[Rule]", 
       TemplateBox[{"\[Placeholder]"}, "NotationTemplateTag"]}], "]"}], 
  "pattwraper" -> 
  TemplateBox[{"\[SelectionPlaceholder]"}, "NotationPatternTag"], 
  "madeboxeswraper" -> 
  TemplateBox[{"\[SelectionPlaceholder]"}, "NotationMadeBoxesTag"], "ig" -> 
  SubscriptBox["I", "\[Gamma]"], "g5" -> SubscriptBox["\[Gamma]", "5"]|>,
Magnification:>2. Inherited,
FrontEndVersion->"14.2 for Linux x86 (64-bit) (September 18, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"ad279954-e2a0-47b0-9814-f34aa7b11a1a"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 114, 0, 314, "Title",ExpressionUUID->"5a692de3-0267-4a50-bcd4-d6a49898de6b"],
Cell[CellGroupData[{
Cell[715, 26, 171, 3, 132, "Section",ExpressionUUID->"daeb180b-7de4-4d79-9250-c3c582850010"],
Cell[CellGroupData[{
Cell[911, 33, 451, 10, 139, "Code",ExpressionUUID->"ba813746-7e96-4aee-9c42-ec13f1bdf62c"],
Cell[1365, 45, 499, 8, 64, "Output",ExpressionUUID->"123261ee-662e-4242-9aba-cc9902a3df0d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1901, 58, 4333, 124, 818, "Code",ExpressionUUID->"f34a2e8d-997b-4a3b-88e9-7b99e19c3e60"],
Cell[6237, 184, 463, 7, 64, "Output",ExpressionUUID->"b593cc86-e0e9-4e2e-9f8e-25925c1a523b"],
Cell[6703, 193, 478, 7, 64, "Output",ExpressionUUID->"9d519b98-12a9-4f00-beca-8f0be8cdc14a"],
Cell[7184, 202, 483, 7, 64, "Output",ExpressionUUID->"c86994e9-6878-42e5-af6d-e63fc81df888"],
Cell[7670, 211, 527, 7, 64, "Output",ExpressionUUID->"5cd2ba7e-f485-45da-b387-8aa3ae40adad"],
Cell[8200, 220, 461, 7, 64, "Output",ExpressionUUID->"b1af3acf-fb73-48cc-957c-38bd1c55fb0c"],
Cell[8664, 229, 496, 7, 64, "Output",ExpressionUUID->"d3bcceac-630f-42d2-95fb-defe18aa5225"],
Cell[9163, 238, 479, 7, 64, "Output",ExpressionUUID->"a1752982-866b-48bc-87bf-13b7ff52c155"]
}, Open  ]],
Cell[9657, 248, 514, 13, 67, "Text",ExpressionUUID->"4d4015ab-04d1-43e2-807a-bd7a57b44f35"],
Cell[CellGroupData[{
Cell[10196, 265, 4262, 104, 395, "Code",ExpressionUUID->"c8a9f627-de4e-44e0-9dbd-60b11596bea7"],
Cell[14461, 371, 479, 9, 43, "Print",ExpressionUUID->"e2d75a90-8e42-43a3-aa0b-bc394a00e9fc"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[14989, 386, 260, 4, 132, "Section",ExpressionUUID->"3a4a4a65-370e-4607-a3a7-29acd8c625b1"],
Cell[15252, 392, 227, 5, 67, "Text",ExpressionUUID->"2dcab7c1-f64a-460c-9c0c-ae7339415656"],
Cell[CellGroupData[{
Cell[15504, 401, 139, 3, 105, "Subsection",ExpressionUUID->"49ff269b-e495-4212-a3e2-c1f4131c1ec7"],
Cell[15646, 406, 225, 4, 59, "Input",ExpressionUUID->"150be084-1be4-4e9c-8f11-6d362c561f82"],
Cell[CellGroupData[{
Cell[15896, 414, 938, 27, 150, "Input",ExpressionUUID->"2539dbd7-1410-40a5-8e08-1e4ac6cdf76d"],
Cell[16837, 443, 952, 16, 103, "Print",ExpressionUUID->"9a54e54c-01f3-40fc-88a7-b89e8debfdad"],
Cell[17792, 461, 656, 15, 89, "Output",ExpressionUUID->"5b0a3dc2-31a5-4456-87b1-afdbdda6f6d2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18485, 481, 319, 8, 59, "Input",ExpressionUUID->"cca3ef94-b430-4f0a-9b55-8bc67f9ba7e7"],
Cell[18807, 491, 1073, 18, 174, "Print",ExpressionUUID->"a6a63f70-7bc9-4608-978f-b001d61d61a7"],
Cell[19883, 511, 2253, 63, 184, "Output",ExpressionUUID->"98d02e38-0612-4290-8d46-52acfe6c3410"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22173, 579, 366, 9, 59, "Input",ExpressionUUID->"fe660aa4-30d4-4a48-90f7-a40f1481edbf"],
Cell[22542, 590, 1081, 18, 174, "Print",ExpressionUUID->"65bfd866-4428-442f-af7e-d661c8d73a1b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23660, 613, 861, 26, 150, "Input",ExpressionUUID->"ad11ea9b-b033-4a8b-9215-5d3ee27f6caf"],
Cell[24524, 641, 876, 15, 103, "Print",ExpressionUUID->"0ef2553f-cd9a-4f5d-8792-82be9a484380"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25437, 661, 861, 26, 150, "Input",ExpressionUUID->"cdd3c318-bee1-4366-b436-b93c62c98bbc"],
Cell[26301, 689, 873, 15, 103, "Print",ExpressionUUID->"bb01d9a3-5ff6-4fee-893b-3de988b1d9a2"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[27223, 710, 160, 3, 105, "Subsection",ExpressionUUID->"4b1ee8c5-89d1-4ca3-bc93-3a0bcacd8d63"],
Cell[27386, 715, 352, 7, 67, "Text",ExpressionUUID->"b39eec1d-839f-4bd6-a387-954d980710b1"],
Cell[CellGroupData[{
Cell[27763, 726, 10400, 302, 719, "Input",ExpressionUUID->"dfd1f7a6-c336-4529-929f-871c838dac24"],
Cell[38166, 1030, 9057, 263, 632, "Output",ExpressionUUID->"57e2c415-5af7-4ba7-9bb3-9a3154018f91"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[47272, 1299, 148, 3, 105, "Subsection",ExpressionUUID->"bf35d161-ef9f-454e-aa8b-e56a41c30456"],
Cell[47423, 1304, 647, 16, 74, "Text",ExpressionUUID->"04e1b4e8-cf73-43ae-b201-afb12353f228"],
Cell[CellGroupData[{
Cell[48095, 1324, 4281, 137, 306, "Input",ExpressionUUID->"c36c3da3-78af-4fc6-b5a9-5796f929a86b"],
Cell[52379, 1463, 3983, 116, 239, "Output",ExpressionUUID->"1ad49c83-b7f7-43c6-ae13-12406840f134"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[56423, 1586, 214, 4, 132, "Section",ExpressionUUID->"5a7a5b7a-41e8-4960-a5d9-115f3e30757c"],
Cell[CellGroupData[{
Cell[56662, 1594, 181, 3, 105, "Subsection",ExpressionUUID->"0e33ec40-69c1-419d-beac-f455149e9319"],
Cell[CellGroupData[{
Cell[56868, 1601, 1016, 25, 160, "Input",ExpressionUUID->"c889a614-f7e1-402d-856c-9274c771bea0"],
Cell[57887, 1628, 1922, 48, 70, "Output",ExpressionUUID->"7377e948-2c1b-43d5-a6ac-7e49c044b939"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59846, 1681, 1111, 30, 253, "Input",ExpressionUUID->"dcff6b96-14b6-4219-bdfd-2808aa601565"],
Cell[60960, 1713, 2691, 73, 70, "Output",ExpressionUUID->"5794685d-2465-45b7-9241-e0eed0375850"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63688, 1791, 312, 7, 100, "Input",ExpressionUUID->"2d9a68fd-25a4-44a9-b0b3-a1534aa8f6fc"],
Cell[64003, 1800, 5581, 161, 70, "Output",ExpressionUUID->"e402a1c3-a54a-478e-a78f-3b36c586d520"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[69633, 1967, 176, 3, 105, "Subsection",ExpressionUUID->"71bb2ec6-41a2-43e2-b686-86ca03ebd5fe"],
Cell[CellGroupData[{
Cell[69834, 1974, 2217, 58, 309, "Input",ExpressionUUID->"334c50ca-7a8a-48ca-99e0-795fef141994"],
Cell[72054, 2034, 4193, 108, 70, "Output",ExpressionUUID->"1bee8fe2-5210-4eb2-a2d3-44c5bf45d9bd"]
}, Open  ]],
Cell[76262, 2145, 1009, 27, 283, "Input",ExpressionUUID->"c29bd3b6-4339-4bab-bd18-a82328a5439e"],
Cell[77274, 2174, 1225, 33, 214, "Input",ExpressionUUID->"c4f84789-f0a3-44f7-bc50-a0abe94cadfa"],
Cell[78502, 2209, 427, 11, 182, "Input",ExpressionUUID->"f0d348fa-c884-49d8-820f-70a048b35397"]
}, Open  ]],
Cell[CellGroupData[{
Cell[78966, 2225, 192, 3, 105, "Subsection",ExpressionUUID->"af56defd-4c66-4ff5-bdd9-45b5373e6b6a"],
Cell[CellGroupData[{
Cell[79183, 2232, 1910, 50, 305, "Input",ExpressionUUID->"c149bcdd-4d5e-4172-97c8-e85735c152ff"],
Cell[81096, 2284, 3628, 94, 70, "Output",ExpressionUUID->"63758d89-17a2-4f36-b0ac-4acfdd1d146b"]
}, Open  ]],
Cell[84739, 2381, 1094, 31, 196, "Input",ExpressionUUID->"6f9d96fb-7b22-452f-b2cd-5ce71e2b79ad"],
Cell[85836, 2414, 1098, 31, 196, "Input",ExpressionUUID->"56669104-18c5-4987-b1f1-b680fed28a26"],
Cell[86937, 2447, 973, 27, 225, "Input",ExpressionUUID->"d0ff7f68-a591-41ae-8fb8-980f91f88615"],
Cell[87913, 2476, 423, 11, 182, "Input",ExpressionUUID->"06fc493d-ba75-4c03-bffb-5d311e0b81d4"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[88385, 2493, 143, 3, 100, "Section",ExpressionUUID->"767aeedc-e4cd-45f7-b565-db158a55a134"],
Cell[88531, 2498, 142, 2, 67, "Text",ExpressionUUID->"d9cc2379-2a73-43ef-aa46-a610f83930d5"],
Cell[CellGroupData[{
Cell[88698, 2504, 3109, 81, 504, "Input",ExpressionUUID->"da531042-c5ea-4f10-8afe-2773a74bda01"],
Cell[91810, 2587, 1818, 50, 128, "Output",ExpressionUUID->"62a5fb62-80ad-4bda-be9b-73a3759816a1"]
}, Open  ]],
Cell[93643, 2640, 212, 4, 67, "Text",ExpressionUUID->"aa985cd7-d3a7-4ba7-9530-8f915b98e9aa"],
Cell[CellGroupData[{
Cell[93880, 2648, 3305, 83, 504, "Input",ExpressionUUID->"a658824f-4ccd-4707-9943-6c50afd123da"],
Cell[97188, 2733, 4490, 113, 307, "Output",ExpressionUUID->"b965e538-554e-4689-9b28-ba32fc9acf98"]
}, Open  ]],
Cell[101693, 2849, 395, 9, 111, "Text",ExpressionUUID->"20f660dc-9048-4d1b-9e33-fec8b2bb8246"],
Cell[CellGroupData[{
Cell[102113, 2862, 3788, 91, 504, "Input",ExpressionUUID->"56a98d54-c4ca-478e-9bbe-5f6e20fd40c0"],
Cell[105904, 2955, 1522, 43, 129, "Output",ExpressionUUID->"f4c18352-2232-4929-bb11-def26551675d"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/FF/FF.1loop.m <==
Print["Renormalized 1-loop form-factors {\!\(\*SubsuperscriptBox[\(F\), \
\(1\), \((1)\)]\),\!\(\*SubsuperscriptBox[\(F\), \(2\), \((1)\)]\)} expanded \
up to ϵ^1 as functions of x, where q^2/m^2=-(1-x)^2/x.\nNB: Factor \
\!\(\*SuperscriptBox[\(m\), \(\(-2\) ϵ\)]\) is omitted.\n  - for q^2<0 \
channel x∈(0,1),\n  - for q^2>0 channel x∈(-1,0) and \
{G[{0},x]G[{0},-x]+I π, G[l_,x]G[-l,-x]}."]
{SeriesData[ϵ, 0, {-2 + (2*(1 + x^2)*G[{0}, x])/(-1 + x^2), 
   -4 + ((3 + x*(2 + 3*x))*G[{0}, x])/(-1 + x^2) + 
    ((1 + x^2)*(-4*G[{-1}, x]*G[{0}, x] + G[{0}, x]^2 + 4*G[{0, -1}, x] - 
       2*MZV[2]))/(-1 + x^2), 
   -8 + ((3 + x*(2 + 3*x))*(-4*G[{-1}, x]*G[{0}, x] + G[{0}, x]^2 + 
       4*G[{0, -1}, x]))/(2*(-1 + x^2)) - (2*(1 + x + 2*x^2)*MZV[2])/
     (-1 + x^2) + ((1 + x^2)*(24*G[{0}, x] - 6*G[{-1}, x]*G[{0}, x]^2 + 
       G[{0}, x]^3 + 24*G[{0}, x]*G[{-1, -1}, x] - 24*G[{-1, 0, -1}, x] - 
       24*G[{0, -1, -1}, x] + 12*G[{0, 0, -1}, x] + 12*G[{-1}, x]*MZV[2] - 
       3*G[{0}, x]*MZV[2] - 12*MZV[3]))/(3*(-1 + x^2))}, -1, 2, 1], 
 SeriesData[ϵ, 0, {(4*x*G[{0}, x])/(-1 + x^2), 
   (2*x*(8*G[{0}, x] - 4*G[{-1}, x]*G[{0}, x] + G[{0}, x]^2 + 
      4*G[{0, -1}, x] - 2*MZV[2]))/(-1 + x^2)}, 0, 2, 1]}


==> anc/FF/FF.2loop.m <==
Print["Renormalized 2-loop form-factors {\!\(\*SubsuperscriptBox[\(F\), \
\(1\), \((2)\)]\),\!\(\*SubsuperscriptBox[\(F\), \(2\), \((2)\)]\)} as \
functions of x, where q^2/m^2=-(1-x)^2/x.\nNB: Factor \
\!\(\*SuperscriptBox[\(m\), \(\(-4\) ϵ\)]\) is omitted, parameter Ne=1 marks \
the contribution of diagrams with fermion loop.\n  - for q^2<0 channel \
x∈(0,1),\n  - for q^2>0 channel x∈(-1,0) and {G[{0},x]G[{0},-x]+I π, \
G[l_,x]G[-l,-x]}."]
{SeriesData[ϵ, 0, {2 - (4*(1 + x^2)*G[{0}, x])/(-1 + x^2) + 
    (2*(1 + x^2)^2*G[{0}, x]^2)/(-1 + x^2)^2, 
   8 - (2*(7 + x*(2 + 7*x))*G[{0}, x])/(-1 + x^2) + 
    (4*(1 + x^2)*(2 + x + x^2)*G[{0}, x]^2)/(-1 + x^2)^2 + 
    (8*(1 + x^2)*(G[{-1}, x]*G[{0}, x] - G[{0, -1}, x] + MZV[2]/2))/
     (-1 + x^2) + (2*(1 + x^2)^2*(-4*G[{-1}, x]*G[{0}, x]^2 + G[{0}, x]^3 + 
       4*G[{0}, x]*G[{0, -1}, x] - 2*G[{0}, x]*MZV[2]))/(-1 + x^2)^2, 
   46 + (4*Ne*(383 + x*(178 + 383*x)))/(27*(1 + x)^2) + 
    ((85 + x*(-18 + 85*x))*G[{0}, x])/(2 - 2*x^2) + 
    (Ne*(-530 + 2*x*(124 + x*(-3494 + (124 - 265*x)*x)))*G[{0}, x])/
     (27*(-1 + x)*(1 + x)^3) + (Ne*(38 + 2*x*(-2 + x*(206 + x*(-2 + 19*x))))*
      G[{0}, x]^2)/(9*(1 + x)^4) + 
    ((55 + x*(4 + x*(247 + x*(-968 + x*(1517 + x*(-60 + 229*x))))))*
      G[{0}, x]^2)/(2*(-1 + x)^2*(1 + x)^4) - 
    (4*(5 + x*(9 + x*(155 + x*(-202 + x*(153 + x*(5 + 3*x))))))*G[{-1}, x]*
      G[{0}, x]^2)/((-1 + x)^2*(1 + x)^4) + 
    ((20 - 4*x*(-10 + x*(-5 + x*(7 + x*(45 + x*(-94 + x*(-7 + 5*x)))))))*
      G[{0}, x]^3)/(3*(-1 + x)^2*(1 + x)^5) + 
    ((7 + x*(19 + x*(53 + x*(121 + x*(117 + x*(117 + x*(83 + 27*x)))))))*
      G[{0}, x]^4)/(6*(-1 + x)^2*(1 + x)^5) - 
    (4*(8 + x*(15 + x*(194 + x*(15 + 8*x))))*G[{0}, x]^2*G[{1}, x])/
     (1 + x)^4 - 
    (16*(1 + x*(4 + x*(-7 + x*(30 + x*(-16 + x*(17 + x*(2 + x)))))))*
      G[{0}, x]^3*G[{1}, x])/(3*(-1 + x)^2*(1 + x)^5) - 
    (2*(55 + x*(-48 + x*(562 + x*(-48 + 55*x))))*(G[{-1}, x]*G[{0}, x] - 
       G[{0, -1}, x]))/((-1 + x)*(1 + x)^3) + 
    ((88 + 8*x*(-8 + x*(339 + x*(-556 + x*(339 + x*(-8 + 11*x))))))*G[{0}, x]*
      G[{0, -1}, x])/((-1 + x)^2*(1 + x)^4) + 
    ((12 - 4*x*(-15 + x*(47 + x*(-197 + x*(183 + x*(-57 + x*(9 + x)))))))*
      G[{0}, x]^2*G[{0, -1}, x])/((-1 + x)^2*(1 + x)^5) - 
    (32*(2 + x + 10*x^2 + x^3 + 2*x^4)*(G[{0}, x]*G[{1}, x] - G[{0, 1}, x]))/
     ((-1 + x)*(1 + x)^3) + 
    (8*(13 + x*(3 + x*(231 + x*(-430 + x*(231 + x*(3 + 13*x))))))*G[{0}, x]*
      G[{0, 1}, x])/((-1 + x)^2*(1 + x)^4) + 
    ((8 + 8*x*(8 + x*(-43 + x*(210 + x*(-182 + x*(63 + x*(4 + 3*x)))))))*
      G[{0}, x]^2*G[{0, 1}, x])/((-1 + x)^2*(1 + x)^5) - 
    (16*(1 + x^2)*(G[{0}, x]*G[{-1, -1}, x] - G[{-1, 0, -1}, x] - 
       G[{0, -1, -1}, x]))/(-1 + x^2) - 
    (8*(17 + x*(-25 + x*(523 + x*(-910 + x*(525 + x*(-21 + 19*x))))))*
      G[{0, 0, -1}, x])/((-1 + x)^2*(1 + x)^4) + 
    ((8 - 8*x*(15 + x*(-173 + x*(703 + x*(-689 + 3*x*(61 + (-3 + x)*x))))))*
      G[{0}, x]*G[{0, 0, -1}, x])/((-1 + x)^2*(1 + x)^5) - 
    (8*(18 + x*(7 + x*(290 + x*(-502 + x*(290 + x*(7 + 18*x))))))*
      G[{0, 0, 1}, x])/((-1 + x)^2*(1 + x)^4) + 
    ((16 - 16*x*(5 + x*(-77 + x*(409 + x*(-367 + x*(107 + x*(13 + 7*x)))))))*
      G[{0}, x]*G[{0, 0, 1}, x])/((-1 + x)^2*(1 + x)^5) + 
    (48*(-1 + x*(3 + x*(-58 + x*(260 + x*(-246 + x*(68 + 3*x*(1 + x)))))))*
      G[{0, 0, 0, -1}, x])/((-1 + x)^2*(1 + x)^5) + 
    (16*(-4 + x*(-1 + x*(-116 + x*(657 + x*(-587 + x*(166 + 
                 x*(31 + 14*x)))))))*G[{0, 0, 0, 1}, x])/
     ((-1 + x)^2*(1 + x)^5) - (4*Ne*(3 + x*(78 + x*(-242 + 3*x*(26 + x))))*
      MZV[2])/(3*(1 + x)^4) + 
    ((-39 + x*(-7 + x*(750 + x*(-1074 + x*(185 + 57*x)))))*MZV[2])/
     ((-1 + x)*(1 + x)^4) + 
    (8*(-7 + x*(24 + x*(-61 + x*(53 + 5*(-6 + x)*x))))*G[{-1}, x]*MZV[2])/
     ((-1 + x)*(1 + x)^4) - 
    (4*x*(-1 + x*(99 + x*(76 + x*(150 + x*(-85 + x*(-1 + 18*x))))))*G[{0}, x]*
      MZV[2])/((-1 + x)^2*(1 + x)^5) + 
    ((-4 + 4*x*(-1 + x*(-16 + x*(62 + x*(-20 + x*(46 + x*(19 + 7*x)))))))*
      G[{0}, x]^2*MZV[2])/((-1 + x)^2*(1 + x)^5) + 
    ((40 - 8*x*(-9 + x*(-43 + x*(145 + x*(-131 + x*(53 + x*(15 + 7*x)))))))*
      G[{0, -1}, x]*MZV[2])/((-1 + x)^2*(1 + x)^5) + 
    (48*(1 + (-4 + x)*x)*MZV[-1]*MZV[2])/(1 + x)^2 + 
    (2*(-59 + x*(-113 + x*(-745 + x*(2973 + x*(-2119 + x*(1355 + 
                 x*(479 + 181*x)))))))*MZV[2]^2)/(5*(-1 + x)^2*(1 + x)^5) - 
    (4*(1 + x*(4 + x + 68*x^2 + x^3 + 4*x^4 + x^5))*
      (Ne*G[{0}, x]^3 + 6*Ne*G[{0}, x]*MZV[2]))/(9*(-1 + x)*(1 + x)^5) - 
    (16*(1 + x*(5 + x*(-19 + x*(53 + x*(-39 + x*(29 + x + x^2))))))*
      (G[{0}, x]*G[{1}, x]*MZV[2] - G[{0, 1}, x]*MZV[2]))/
     ((-1 + x)^2*(1 + x)^5) - 
    (4*(11 + x*(48 + x*(-159 + x*(280 + x*(-163 + x*(40 + 7*x))))))*MZV[3])/
     ((-1 + x)^2*(1 + x)^4) + 
    (16*(2 + x*(11 + x*(-9 + x*(48 + x*(-9 + x*(11 + 2*x))))))*G[{0}, x]*
      MZV[3])/((-1 + x)*(1 + x)^5) - 
    (8*(1 + x^2)^2*(G[{-1}, x]*G[{0}, x]^3 - 4*G[{0}, x]^2*G[{-1, -1}, x] + 
       4*G[{0}, x]*G[{-1, 0, -1}, x] + 6*G[{0}, x]*G[{0, -1, -1}, x] - 
       4*G[{0}, x]*G[{1, 0, -1}, x] - 4*G[{0}, x]*G[{1, 0, 1}, x] - 
       2*G[{0, -1, 0, -1}, x] - 4*G[{0, 0, -1, -1}, x] + 
       4*G[{0, 1, 0, -1}, x] + 4*G[{0, 1, 0, 1}, x] + 8*G[{1, 0, 0, -1}, x] + 
       8*G[{1, 0, 0, 1}, x] - 2*G[{-1}, x]*G[{0}, x]*MZV[2] + 
       2*G[{1}, x]*MZV[3]))/(-1 + x^2)^2}, -2, 1, 1], 
 SeriesData[ϵ, 0, {(-8*x*G[{0}, x])/(-1 + x^2) + 
    (8*(x + x^3)*G[{0}, x]^2)/(-1 + x^2)^2, (-62*x*G[{0}, x])/(-1 + x^2) - 
    (8*Ne*x*(25 + x*(-322 + 25*x))*G[{0}, x])/(9*(-1 + x)*(1 + x)^3) + 
    (8*Ne*x*(1 + (-20 + x)*x)*G[{0}, x]^2)/(3*(1 + x)^4) + 
    (2*x*(17 + x*(-54 + x*(256 + x*(-314 + 127*x))))*G[{0}, x]^2)/
     ((-1 + x)^2*(1 + x)^4) - (8*x*(1 + x*(-64 + x*(122 + (-64 + x)*x)))*
      G[{-1}, x]*G[{0}, x]^2)/((-1 + x)^2*(1 + x)^4) - 
    (8*x*(-3 + x*(-1 + 2*x)*(1 + x + 25*x^2 + 4*x^3))*G[{0}, x]^3)/
     (3*(-1 + x)^2*(1 + x)^5) + (4*x^2*(1 + (-1 + x)*x)*(1 + x*(4 + x))*
      G[{0}, x]^4)/(3*(-1 + x)^3*(1 + x)^5) + 
    (16*x*(1 + x*(47 + x*(-88 + x*(47 + x))))*G[{0}, x]^2*G[{1}, x])/
     ((-1 + x)^2*(1 + x)^4) - (24*x*(13 + x*(-38 + 13*x))*
      (G[{-1}, x]*G[{0}, x] - G[{0, -1}, x]))/((-1 + x)*(1 + x)^3) + 
    (48*x*(1 + x*(-54 + x*(102 + (-54 + x)*x)))*G[{0}, x]*G[{0, -1}, x])/
     ((-1 + x)^2*(1 + x)^4) - (32*x^2*(7 + x*(-31 + x*(50 + x*(-31 + 7*x))))*
      G[{0}, x]^2*G[{0, -1}, x])/((-1 + x)^3*(1 + x)^5) - 
    (128*x*(1 + (-1 + x)*x)*(G[{0}, x]*G[{1}, x] - G[{0, 1}, x]))/
     ((-1 + x)*(1 + x)^3) - (1824*x^2*G[{0}, x]*G[{0, 1}, x])/(1 + x)^4 - 
    (32*x^2*(11 + x*(-41 + 11*x))*G[{0}, x]^2*G[{0, 1}, x])/
     ((-1 + x)*(1 + x)^5) - (80*x*(1 + x*(-52 + x*(98 + (-52 + x)*x)))*
      G[{0, 0, -1}, x])/((-1 + x)^2*(1 + x)^4) + 
    (64*x^2*(19 + x*(-73 + 19*x))*G[{0}, x]*G[{0, 0, -1}, x])/
     ((-1 + x)*(1 + x)^5) - (32*x*(1 + x*(-67 + x*(140 + (-67 + x)*x)))*
      G[{0, 0, 1}, x])/((-1 + x)^2*(1 + x)^4) + 
    (512*x^2*(2 + x*(-11 + 2*x))*G[{0}, x]*G[{0, 0, 1}, x])/
     ((-1 + x)*(1 + x)^5) - (384*x^2*(6 + x*(-40 + x*(67 - 40*x + 6*x^2)))*
      G[{0, 0, 0, -1}, x])/((-1 + x)^3*(1 + x)^5) - 
    (1344*x^2*(1 + (-7 + x)*x)*G[{0, 0, 0, 1}, x])/((-1 + x)*(1 + x)^5) - 
    (16*Ne*x*(1 + x*(36 + x))*MZV[2])/(1 + x)^4 + 
    (4*x*(-15 + x*(-173 + x*(323 + x)))*MZV[2])/((-1 + x)*(1 + x)^4) + 
    (48*x*(5 + x*(-12 + x*(26 + x*(-12 + 5*x))))*G[{-1}, x]*MZV[2])/
     ((-1 + x)^2*(1 + x)^4) - 
    (16*x*(3 + x*(-4 + x*(22 + x*(-2 + x*(43 + 14*x)))))*G[{0}, x]*MZV[2])/
     ((-1 + x)^2*(1 + x)^5) - (32*x^2*(2 + x*(-10 + x*(9 + 2*(-5 + x)*x)))*
      G[{0}, x]^2*MZV[2])/((-1 + x)^3*(1 + x)^5) + 
    (192*x^2*(1 + (-8 + x)*x)*(1 + (-1 + x)*x)*G[{0, -1}, x]*MZV[2])/
     ((-1 + x)^3*(1 + x)^5) - 
    (96*x^2*(11 + x*(-77 + x*(109 + 11*(-7 + x)*x)))*MZV[2]^2)/
     (5*(-1 + x)^3*(1 + x)^5) + 
    (32*x^3*(Ne*G[{0}, x]^3 + 6*Ne*G[{0}, x]*MZV[2]))/((-1 + x)*(1 + x)^5) + 
    (272*x*(Ne + (36*MZV[-1]*MZV[2])/17))/(3*(1 + x)^2) + 
    (16*x*(1 + x*(-52 + x*(62 + (-52 + x)*x)))*MZV[3])/
     ((-1 + x)^2*(1 + x)^4) + (64*x^2*(1 + (-1 + x)*x)*
      (G[{0}, x]^3*G[{1}, x] + 6*G[{0}, x]*G[{1}, x]*MZV[2] - 
       6*G[{0, 1}, x]*MZV[2] + 7*G[{0}, x]*MZV[3]))/((-1 + x)*(1 + x)^5)}, 
  -1, 1, 1]}


==> anc/FF/FFh.1loop.beta.m <==
Print["One-loop hard form-factors {\!\(\*SubsuperscriptBox[\(F\), \(ℋ, 1\), \
\((1)\)]\),\!\(\*SubsuperscriptBox[\(F\), \(ℋ, 2\), \((1)\)]\)} in \
annihilation channel as functions of β, where \
q^2/m^2=4/(1-\!\(\*SuperscriptBox[\(β\), \(2\)]\))."]
{-2 - (I*Pi*(1 + β^2))/β + (β^(-1) + β)*
   (G[{-1}, β] - G[{1}, β]), ((-I)*Pi*(-1 + β^2))/β + 
  (-β^(-1) + β)*(G[{-1}, β] - G[{1}, β])}


==> anc/FF/FFh.1loop.high.m <==
Print["High-energy expansion of one-loop hard form-factors \
{\!\(\*SubsuperscriptBox[\(F\), \(ℋ, 1\), \
\((1)\)]\),\!\(\*SubsuperscriptBox[\(F\), \(ℋ, 2\), \((1)\)]\)} in x up to \
x^4, where q^2/m^2=-(1-x)^2/x.\n  - for q^2<0 channel x∈(0,1),\n  - for \
q^2>0 channel x∈(-1,0) and {G[{0},x]G[{0},-x]+I π, \
G[l_,x]G[-l,-x]}."]
{SeriesData[x, 0, {-2*(1 + Log[x]), 0, -4*Log[x], 0, -4*Log[x]}, 0, 5, 1], 
 SeriesData[x, 0, {-4*Log[x], 0, -4*Log[x]}, 1, 5, 1]}


==> anc/FF/FFh.1loop.m <==
Print["One-loop hard form-factors {\!\(\*SubsuperscriptBox[\(F\), \(ℋ, 1\), \
\((1)\)]\),\!\(\*SubsuperscriptBox[\(F\), \(ℋ, 2\), \((1)\)]\)} as \
functions of x, where q^2/m^2=-(1-x)^2/x.\n  - for q^2<0 channel x∈(0,1),\n \
 - for q^2>0 channel x∈(-1,0) and {G[{0},x]G[{0},-x]+I π, \
G[l_,x]G[-l,-x]}."]
{-2 + (2*(1 + x^2)*G[{0}, x])/(-1 + x^2), (4*x*G[{0}, x])/(-1 + x^2)}


==> anc/FF/FFh.1loop.thr.m <==
Print["One-loop hard form-factors {\!\(\*SubsuperscriptBox[\(F\), \(ℋ, 1\), \
\((1)\)]\),\!\(\*SubsuperscriptBox[\(F\), \(ℋ, 2\), \((1)\)]\)} near \
threshold in annihilation channel, expansion in β up to \
\!\(\*SuperscriptBox[\(β\), \(6\)]\), where q^2/m^2=4/(1-β^2)."]
{SeriesData[β, 0, {(-I)*Pi, 0, (-I)*Pi, 8/3, 0, 16/15, 0, 24/35}, -1, 7, 
  1], SeriesData[β, 0, {I*Pi, -2, (-I)*Pi, 4/3, 0, 4/15, 0, 4/35}, -1, 7, 
  1]}


==> anc/FF/FFh.2loop.beta.m <==
Print["Two-loop hard form-factors {\!\(\*SubsuperscriptBox[\(F\), \(ℋ, 1\), \
\((2)\)]\),\!\(\*SubsuperscriptBox[\(F\), \(ℋ, 2\), \((2)\)]\)} in \
annihilation channel as functions of β, where \
q^2/m^2=4/(1-\!\(\*SuperscriptBox[\(β\), \(2\)]\)).\nNB: Parameter Ne=1 \
marks the contribution of diagrams with fermion loop."]
{24 + (((11*I)/2)*Pi)/β - (3*I)*Pi*β + 
  (Ne*(588*β + 944*β^3 + (2*I)*Pi*(267 - 238*β^2 + 236*β^4)))/
   (27*β^3) + ((β^3*(-11 + 6*β^2) - 
     (2*I)*Pi*(48 + β*(60 + β*(-10 + 
           β*(-19 + β*(62 + 5*β*(12 + β)))))))*G[{-1}, β])/
   (2*β^4) + ((2*I)*Pi*(48 - 23*β^2 + 44*β^4)*G[{0}, β])/β^3 + 
  (11/(2*β) - 3*β + 
    (I*Pi*(48 + β*(-60 + β*(-10 + β*(19 + β*(62 + 5*(-12 + β)*
                β))))))/β^4)*G[{1}, β] - 
  ((534*β - 476*β^3 + 472*β^5 + 
     (6*I)*Pi*(31 - 23*β^2 + 30*β^4))*(Ne*G[{-1}, β] - 
     Ne*G[{1}, β]))/(27*β^4) + 
  ((2*β*(48 + β*(60 + β*(-10 + β*(-19 + β*(62 + 5*β*
                (12 + β)))))) + I*Pi*(1 + β)*
      (-15 + β*(-18 + β*(44 + β*(60 + β*(23 + 2*β*
                (-19 + 8*β)))))))*G[{-1, -1}, β])/(2*β^5) + 
  ((-2*β*(48 + β*(60 + β*(-10 + β*(-19 + 
             β*(62 + 5*β*(12 + β)))))) + 
     I*Pi*(15 + β*(273 + β*(-26 + β*(-420 + 
             β*(-83 + β*(299 + 2*β*(11 + 8*β))))))))*
    G[{-1, 1}, β])/(2*β^5) + 
  ((-96*β + 46*β^3 - 88*β^5 + I*Pi*(63 - 116*β^2 + 37*β^4))*
    (G[{0, -1}, β] - G[{0, 1}, β]))/β^4 - 
  ((2*β*(48 + β*(-60 + β*(-10 + β*(19 + β*(62 + 5*(-12 + β)*
                β))))) + 
     I*Pi*(-15 + β*(273 + β*(26 + β*(-420 + 
             β*(83 + β*(299 + 2*β*(-11 + 8*β))))))))*
    G[{1, -1}, β])/(2*β^5) - 
  ((2*I)*Pi*(48 - 65*β^2 + 53*β^4 + 4*β^6)*
    (G[{-1, 0}, β] - G[{1, 0}, β]))/β^4 + 
  ((2*β*(48 + β*(-60 + β*(-10 + β*(19 + β*(62 + 5*(-12 + β)*
                β))))) - I*Pi*(-1 + β)*
      (-15 + β*(18 + β*(44 + β*(-60 + β*(23 + 2*β*
                (19 + 8*β)))))))*G[{1, 1}, β])/(2*β^5) + 
  ((62*β - 46*β^3 + 60*β^5 + (3*I)*Pi*(-1 + 2*β^2)*
      (9 - 6*β^2 + 5*β^4))*(Ne*G[{-1, -1}, β] - 
     Ne*G[{-1, 1}, β] - Ne*G[{1, -1}, β] + Ne*G[{1, 1}, β]))/
   (9*β^5) + 
  ((1 + β)*(30 - 2*β*(-18 + 
       β*(44 + β*(60 + β*(23 + 2*β*(-19 + 8*β))))) - 
     I*Pi*(3 + β*(-3 + β*(-10 + β*(50 + β*(39 + β*
                (41 + 40*β)))))))*G[{-1, -1, -1}, β])/(4*β^5) + 
  ((2*(1 + β)*(-15 + β*(-18 + 
         β*(44 + β*(60 + β*(23 + 2*β*(-19 + 8*β)))))) + 
     I*Pi*(-237 + β^2*(543 + 
         β*(8 + β*(-511 + β*(16 + β*(45 + 8*β)))))))*
    G[{-1, -1, 1}, β])/(4*β^5) + 
  ((I*Pi*(309 + β^2*(-639 + β*(40 + 
           β*(519 + β*(80 + β*(-29 + 40*β)))))) - 
     2*(15 + β*(273 + β*(-26 + β*(-420 + β*(-83 + β*
                (299 + 2*β*(11 + 8*β))))))))*G[{-1, 1, -1}, β])/
   (4*β^5) + 
  (I*Pi*(48 + β^2*(-107 + 
       β*(4 + β*(106 + β*(8 + β + 4*β^2)))))*
    (G[{-1, -1, 0}, β] - G[{-1, 1, 0}, β]))/β^5 + 
  ((30 - I*Pi*(69 + β^2*(-83 + 
         β*(8 + β*(-81 + β*(16 + β*(-65 + 8*β)))))) + 
     2*β*(273 + β*(-26 + β*(-420 + 
           β*(-83 + β*(299 + 2*β*(11 + 8*β)))))))*
    G[{-1, 1, 1}, β])/(4*β^5) + (-37 - 63/β^4 + 116/β^2)*
   (G[{0, -1, -1}, β] - G[{0, -1, 1}, β] - G[{0, 1, -1}, β] + 
    G[{0, 1, 1}, β]) + 
  ((-30 + 2*β*(273 + β*(26 + β*(-420 + 
           β*(83 + β*(299 + 2*β*(-11 + 8*β)))))) + 
     I*Pi*(-69 + β^2*(83 + 
         β*(8 + β*(81 + β*(16 + β*(65 + 8*β)))))))*
    G[{1, -1, -1}, β])/(4*β^5) + 
  ((30 - 2*β*(273 + β*(26 + β*(-420 + 
           β*(83 + β*(299 + 2*β*(-11 + 8*β)))))) - 
     I*Pi*(-309 + β^2*(639 + 
         β*(40 + β*(-519 + β*(80 + β*(29 + 40*β)))))))*
    G[{1, -1, 1}, β])/(4*β^5) + 
  (106 + 96/β^4 - 130/β^2 + 8*β^2 + 
    ((I/2)*Pi*(-63 + 113*β^2 - 45*β^4 + 27*β^6))/β^5)*
   (G[{-1, 0, -1}, β] - G[{-1, 0, 1}, β] - G[{1, 0, -1}, β] + 
    G[{1, 0, 1}, β]) + 
  (((-I)*Pi*(237 + β^2*(-543 + 
         β*(8 + β*(511 + β*(16 + β*(-45 + 8*β)))))) + 
     2*(-1 + β)*(-15 + 
       β*(18 + β*(44 + β*(-60 + β*(23 + 2*β*(19 + 
                 8*β)))))))*G[{1, 1, -1}, β])/(4*β^5) + 
  (I*Pi*(-48 + β^2*(107 + 
       β*(4 + β*(-106 + β*(8 + β*(-1 + 4*β))))))*
    (G[{1, -1, 0}, β] - G[{1, 1, 0}, β]))/β^5 + 
  ((-2*(-1 + β)*(-15 + 
       β*(18 + β*(44 + β*(-60 + β*(23 + 2*β*(19 + 
                 8*β)))))) + 
     I*Pi*(-3 + β^2*(13 + β*(40 + β*(-89 + 
             β*(80 + β*(-81 + 40*β)))))))*G[{1, 1, 1}, β])/
   (4*β^5) + 
  ((3 + β^2*(-13 + β*(40 + 
         β*(89 + β*(80 + β*(81 + 40*β))))))*
    (G[{-1, -1, -1, -1}, β] - G[{-1, -1, -1, 1}, β]))/(4*β^5) + 
  ((237 - β^2*(543 + 
       β*(8 + β*(-511 + β*(16 + β*(45 + 8*β))))))*
    (G[{-1, -1, 1, -1}, β] - G[{-1, -1, 1, 1}, β]))/(4*β^5) - 
  ((309 + β^2*(-639 + 
       β*(40 + β*(519 + β*(80 + β*(-29 + 40*β))))))*
    (G[{-1, 1, -1, -1}, β] - G[{-1, 1, -1, 1}, β]))/(4*β^5) - 
  ((48 + β^2*(-107 + β*(4 + β*(106 + β*(8 + β + 4*β^2)))))*
    (G[{-1, -1, 0, -1}, β] - G[{-1, -1, 0, 1}, β] - 
     G[{-1, 1, 0, -1}, β] + G[{-1, 1, 0, 1}, β]))/β^5 + 
  ((69 + β^2*(-83 + 
       β*(8 + β*(-81 + β*(16 + β*(-65 + 8*β))))))*
    (G[{-1, 1, 1, -1}, β] - G[{-1, 1, 1, 1}, β]))/(4*β^5) + 
  ((69 - β^2*(83 + β*(8 + β*(81 + β*(16 + β*(65 + 8*β))))))*
    (G[{1, -1, -1, -1}, β] - G[{1, -1, -1, 1}, β]))/(4*β^5) + 
  ((-309 + β^2*(639 + 
       β*(40 + β*(-519 + β*(80 + β*(29 + 40*β))))))*
    (G[{1, -1, 1, -1}, β] - G[{1, -1, 1, 1}, β]))/(4*β^5) + 
  ((63 - 113*β^2 + 45*β^4 - 27*β^6)*(G[{-1, 0, -1, -1}, β] - 
     G[{-1, 0, -1, 1}, β] - G[{-1, 0, 1, -1}, β] + 
     G[{-1, 0, 1, 1}, β] - G[{1, 0, -1, -1}, β] + 
     G[{1, 0, -1, 1}, β] + G[{1, 0, 1, -1}, β] - 
     G[{1, 0, 1, 1}, β]))/(2*β^5) + 
  ((237 + β^2*(-543 + 
       β*(8 + β*(511 + β*(16 + β*(-45 + 8*β))))))*
    (G[{1, 1, -1, -1}, β] - G[{1, 1, -1, 1}, β]))/(4*β^5) + 
  ((48 + β^2*(-107 + β*(-4 + β*(106 + β*(-8 + β - 
             4*β^2)))))*(G[{1, -1, 0, -1}, β] - 
     G[{1, -1, 0, 1}, β] - G[{1, 1, 0, -1}, β] + 
     G[{1, 1, 0, 1}, β]))/β^5 + 
  ((3 - β^2*(13 + β*(40 + β*(-89 + 
           β*(80 + β*(-81 + 40*β))))))*(G[{1, 1, 1, -1}, β] - 
     G[{1, 1, 1, 1}, β]))/(4*β^5) - 
  ((2*I)*Pi*(60 - 19*β^2 + 60*β^4)*MZV[-1])/β^3 + 
  ((2*I)*Pi*(60 - 79*β^2 + 71*β^4 + 8*β^6)*
    (G[{-1}, β]*MZV[-1] - G[{1}, β]*MZV[-1]))/β^4 - 
  (I*Pi*(60 + β^2*(-139 + 
       β*(8 + β*(150 + β*(16 + β*(9 + 8*β))))))*
    (G[{-1, -1}, β]*MZV[-1] - G[{-1, 1}, β]*MZV[-1]))/β^5 - 
  (I*Pi*(-60 + β^2*(139 + 
       β*(8 + β*(-150 + β*(16 + β*(-9 + 8*β))))))*
    (G[{1, -1}, β]*MZV[-1] - G[{1, 1}, β]*MZV[-1]))/β^5 + 
  Ne*(-40/3 + 12/β^4 - 28/β^2)*MZV[2] + 
  ((-204 - (3*I)*Pi*(39 - 58*β^2 + 19*β^4) + 
     β*(288 + β*(162 - β*(138 + β*(212 + 
             3*β*(-88 + 5*β))))))*MZV[2])/β^4 - 
  ((30 + (3*I)*Pi*(-39 + 71*β^2 - 41*β^4 + 9*β^6) + 
     2*β*(540 + β*(-26 + β*(-783 + 
           β*(-83 + β*(555 + 22*β + 24*β^2))))))*G[{-1}, β]*
    MZV[2])/(2*β^5) + 6*(19 + 39/β^4 - 58/β^2)*G[{0}, β]*MZV[2] + 
  ((30 + (3*I)*Pi*(-39 + 71*β^2 - 41*β^4 + 9*β^6) + 
     2*β*(36 + β*(-26 + β*(3 + β*(-83 + β*(81 + 22*β + 24*
                β^2))))))*G[{1}, β]*MZV[2])/(2*β^5) + 
  ((504 - 1107*β^2 + 1010*β^4 - 71*β^6)*G[{-1, -1}, β]*MZV[2])/
   (2*β^5) + ((81 - 254*β^2 - 67*β^4)*G[{-1, 1}, β]*MZV[2])/
   (2*β^3) + 
  ((-576 + β^2*(1203 + 
       β*(48 + β*(-1018 + β*(96 + β*(55 + 48*β))))))*
    G[{1, -1}, β]*MZV[2])/(2*β^5) + 
  ((72 - β^2*(177 + β*(48 + β*(-262 + 
           β*(96 + β*(-83 + 48*β))))))*G[{1, 1}, β]*MZV[2])/
   (2*β^5) + (-498 - 504/β^4 + 858/β^2)*MZV[-1]*MZV[2] - 
  (12*(1 + β^2)^2*MZV[2]^2)/β^2 + 
  (2*(-1 + 2*β^2)*(9 - 6*β^2 + 5*β^4)*
    (-1/2*(Ne*G[{-1, -1, -1}, β]) + (Ne*G[{-1, -1, 1}, β])/2 + 
     (Ne*G[{-1, 1, -1}, β])/2 - (Ne*G[{-1, 1, 1}, β])/2 + 
     (Ne*G[{1, -1, -1}, β])/2 - (Ne*G[{1, -1, 1}, β])/2 - 
     (Ne*G[{1, 1, -1}, β])/2 + (Ne*G[{1, 1, 1}, β])/2 + 
     Ne*G[{-1}, β]*MZV[2] - Ne*G[{1}, β]*MZV[2]))/(3*β^5) + 
  (3*(-39 + 71*β^2 - 41*β^4 + 9*β^6)*(G[{-1, 0}, β]*MZV[2] - 
     G[{1, 0}, β]*MZV[2]))/β^5 + 
  ((252 - 513*β^2 + 378*β^4 - 69*β^6)*
    (G[{-1}, β]*MZV[-1]*MZV[2] - G[{1}, β]*MZV[-1]*MZV[2]))/β^5 + 
  (93 + (387 - 573*β^2)/(2*β^4))*MZV[3] + 
  (3*(-129 + 234*β^2 - 125*β^4 + 36*β^6)*(G[{-1}, β]*MZV[3] - 
     G[{1}, β]*MZV[3]))/(4*β^5), (((11*I)/2)*Pi*(-1 + β^2))/β + 
  (2*Ne*(-1 + β^2)*(102*β + I*Pi*(93 - 68*β^2)))/(9*β^3) + 
  ((I/2)*(-1 + β^2)*((11*I)*β^3 + 
     2*Pi*(-48 + β*(-60 + β*(-14 + β*(3 + 8*β)))))*G[{-1}, β])/
   β^4 - ((2*I)*Pi*(48 - 55*β^2 + 7*β^4)*G[{0}, β])/β^3 - 
  ((I/2)*(-1 + β^2)*((11*I)*β^3 + 
     2*Pi*(-48 + β*(60 + β*(-14 + β*(-3 + 8*β)))))*G[{1}, β])/
   β^4 + (2*(-1 + β^2)*(-93*β + 68*β^3 + 
     (3*I)*Pi*(-11 + 9*β^2))*(Ne*G[{-1}, β] - Ne*G[{1}, β]))/
   (9*β^4) + 
  ((-1 + β^2)*(2*β*(48 + β*(60 + β*(14 - β*(3 + 8*β)))) + 
     I*Pi*(1 + β)*(-15 + β*(-18 + β*(34 + β*(24 + 19*β)))))*
    G[{-1, -1}, β])/(2*β^5) + 
  ((-1 + β^2)*
    (2*β*(-48 + β*(-60 + β*(-14 + β*(3 + 8*β)))) - 
     I*Pi*(-15 + β*(-273 + β*(16 + β*(262 + β*(43 + 7*β))))))*
    G[{-1, 1}, β])/(2*β^5) + 
  ((-1 + β^2)*(-96*β + 14*β^3 - 
     (3*I)*Pi*(-21 + 22*β^2 + 3*β^4))*(G[{0, -1}, β] - 
     G[{0, 1}, β]))/β^4 + 
  ((-1 + β^2)*
    (2*β*(-48 + β*(60 + β*(-14 + β*(-3 + 8*β)))) + 
     I*Pi*(15 + β*(-273 + β*(-16 + β*(262 + β*(-43 + 7*β))))))*
    G[{1, -1}, β])/(2*β^5) - 
  ((2*I)*Pi*(-48 + 89*β^2 - 42*β^4 + β^6)*
    (G[{-1, 0}, β] - G[{1, 0}, β]))/β^4 + 
  ((-1 + β^2)*(2*β*(48 + β*(-60 + β*(14 + (3 - 8*β)*β))) - 
     I*Pi*(-1 + β)*(-15 + β*(18 + β*(34 + β*(-24 + 19*β)))))*
    G[{1, 1}, β])/(2*β^5) + 
  (-6 + (-22*β + 40*β^3 - (9*I)*Pi*(-1 + β^2)^3)/(3*β^5))*
   (Ne*G[{-1, -1}, β] - Ne*G[{-1, 1}, β] - Ne*G[{1, -1}, β] + 
    Ne*G[{1, 1}, β]) + ((-1 + β)*(1 + β)^2*
    (30 - I*Pi*(-1 + β)*(3 + β^2)*(-1 + 3*β^2) - 
     2*β*(-18 + β*(34 + β*(24 + 19*β))))*G[{-1, -1, -1}, β])/
   (4*β^5) + ((-1 + β)*(1 + β)^2*
    (-30 - I*Pi*(-1 + β)*(-237 + 148*β^2 + β^4) + 
     2*β*(-18 + β*(34 + β*(24 + 19*β))))*G[{-1, -1, 1}, β])/
   (4*β^5) + ((-1 + β^2)*(-30 + I*Pi*(309 - 433*β^2 + 123*β^4 + 
       β^6) + 2*β*(-273 + β*(16 + β*(262 + β*(43 + 7*β)))))*
    G[{-1, 1, -1}, β])/(4*β^5) + 
  ((-1 + β^2)*(30 + I*Pi*(-1 + β)*(1 + β)*(3 + β^2)*
      (23 + 3*β^2) - 2*β*(-273 + 
       β*(16 + β*(262 + β*(43 + 7*β)))))*G[{-1, 1, 1}, β])/
   (4*β^5) + (57 + 63/β^4 - 129/β^2 + 9*β^2)*
   (G[{0, -1, -1}, β] - G[{0, -1, 1}, β] - G[{0, 1, -1}, β] + 
    G[{0, 1, 1}, β]) + 
  ((-1 + β^2)*(-30 + I*Pi*(-1 + β)*(1 + β)*(3 + β^2)*
      (23 + 3*β^2) + 2*β*
      (273 + β*(16 + β*(-262 + (43 - 7*β)*β))))*
    G[{1, -1, -1}, β])/(4*β^5) + 
  ((-1 + β^2)*(30 + I*Pi*(309 - 433*β^2 + 123*β^4 + β^6) + 
     2*β*(-273 + β*(-16 + β*(262 + β*(-43 + 7*β)))))*
    G[{1, -1, 1}, β])/(4*β^5) + 
  ((-1 + β^2)*(4*β*(48 - 41*β^2 + β^4) + 
     I*Pi*(-63 + 71*β^2 - 9*β^4 + β^6))*(G[{-1, 0, -1}, β] - 
     G[{-1, 0, 1}, β] - G[{1, 0, -1}, β] + G[{1, 0, 1}, β]))/
   (2*β^5) + ((-1 + β)^2*(1 + β)*
    (-30 - I*Pi*(1 + β)*(-237 + 148*β^2 + β^4) + 
     2*β*(18 + β*(34 + β*(-24 + 19*β))))*G[{1, 1, -1}, β])/
   (4*β^5) + (I*Pi*(-1 + β^2)^2*(-48 + 27*β^2 + β^4)*
    (G[{-1, -1, 0}, β] - G[{-1, 1, 0}, β] - G[{1, -1, 0}, β] + 
     G[{1, 1, 0}, β]))/β^5 + 
  ((-1 + β)^2*(1 + β)*(30 - I*Pi*(1 + β)*(3 + β^2)*
      (-1 + 3*β^2) - 2*β*(18 + β*(34 + β*(-24 + 19*β))))*
    G[{1, 1, 1}, β])/(4*β^5) - 
  ((-1 + β^2)^2*(3 + β^2)*(23 + 3*β^2)*(G[{-1, 1, 1, -1}, β] - 
     G[{-1, 1, 1, 1}, β] + G[{1, -1, -1, -1}, β] - 
     G[{1, -1, -1, 1}, β]))/(4*β^5) - 
  ((-1 + β^2)^2*(-309 + 124*β^2 + β^4)*(G[{-1, 1, -1, -1}, β] - 
     G[{-1, 1, -1, 1}, β] + G[{1, -1, 1, -1}, β] - 
     G[{1, -1, 1, 1}, β]))/(4*β^5) - 
  ((-1 + β^2)^2*(63 - 8*β^2 + β^4)*(G[{-1, 0, -1, -1}, β] - 
     G[{-1, 0, -1, 1}, β] - G[{-1, 0, 1, -1}, β] + 
     G[{-1, 0, 1, 1}, β] - G[{1, 0, -1, -1}, β] + 
     G[{1, 0, -1, 1}, β] + G[{1, 0, 1, -1}, β] - 
     G[{1, 0, 1, 1}, β]))/(2*β^5) + 
  ((-1 + β^2)^2*(-237 + 148*β^2 + β^4)*(G[{-1, -1, 1, -1}, β] - 
     G[{-1, -1, 1, 1}, β] + G[{1, 1, -1, -1}, β] - 
     G[{1, 1, -1, 1}, β]))/(4*β^5) - 
  ((-1 + β^2)^2*(-48 + 27*β^2 + β^4)*(G[{-1, -1, 0, -1}, β] - 
     G[{-1, -1, 0, 1}, β] - G[{-1, 1, 0, -1}, β] + 
     G[{-1, 1, 0, 1}, β] - G[{1, -1, 0, -1}, β] + 
     G[{1, -1, 0, 1}, β] + G[{1, 1, 0, -1}, β] - 
     G[{1, 1, 0, 1}, β]))/β^5 + 
  ((-1 + β^2)^2*(-3 + 8*β^2 + 3*β^4)*(G[{-1, -1, -1, -1}, β] - 
     G[{-1, -1, -1, 1}, β] + G[{1, 1, 1, -1}, β] - 
     G[{1, 1, 1, 1}, β]))/(4*β^5) + 
  ((6*I)*Pi*(20 - 21*β^2 + β^4)*MZV[-1])/β^3 + 
  ((6*I)*Pi*(-1 + β)*(1 + β)*(20 - 17*β^2 + β^4)*
    (G[{-1}, β]*MZV[-1] - G[{1}, β]*MZV[-1]))/β^4 - 
  (I*Pi*(-1 + β^2)^2*(-60 + 39*β^2 + β^4)*
    (G[{-1, -1}, β]*MZV[-1] - G[{-1, 1}, β]*MZV[-1] - 
     G[{1, -1}, β]*MZV[-1] + G[{1, 1}, β]*MZV[-1]))/β^5 + 
  4*Ne*(-5 - 3/β^4 + 8/β^2)*MZV[2] + 
  ((-1 + β^2)*(-204 + (3*I)*Pi*(-39 + 32*β^2 + 3*β^4) + 
     2*β*(144 + β*(13 + 3*β*(-7 + 4*β))))*MZV[2])/β^4 + 
  ((-1 + β^2)*(-30 + (3*I)*Pi*(39 - 45*β^2 + 5*β^4 + β^6) + 
     2*β*(-540 + β*(16 + β*(483 + β*(43 + 9*β)))))*
    G[{-1}, β]*MZV[2])/(2*β^5) - 
  (6*(39 - 71*β^2 + 29*β^4 + 3*β^6)*G[{0}, β]*MZV[2])/β^4 + 
  ((-1 + β^2)*(30 - (3*I)*Pi*(39 - 45*β^2 + 5*β^4 + β^6) + 
     2*β*(36 + β*(-16 + β*(-9 + β*(-43 + 21*β)))))*
    G[{1}, β]*MZV[2])/(2*β^5) + 
  (3*(-1 + β^2)^2*(-168 + 89*β^2 + 3*β^4)*G[{-1, -1}, β]*MZV[2])/
   (2*β^5) - (3*(-1 + β^2)^2*(27 + β^2)*G[{-1, 1}, β]*MZV[2])/
   (2*β^3) - (9*(-1 + β^2)^2*(-64 + 27*β^2 + β^4)*
    G[{1, -1}, β]*MZV[2])/(2*β^5) + 
  (3*(-1 + β^2)^2*(-24 + 19*β^2 + β^4)*G[{1, 1}, β]*MZV[2])/
   (2*β^5) + 6*(82 + 84/β^4 - 171/β^2 + 5*β^2)*MZV[-1]*MZV[2] - 
  (6*(-1 + β^2)^3*(-1/2*(Ne*G[{-1, -1, -1}, β]) + 
     (Ne*G[{-1, -1, 1}, β])/2 + (Ne*G[{-1, 1, -1}, β])/2 - 
     (Ne*G[{-1, 1, 1}, β])/2 + (Ne*G[{1, -1, -1}, β])/2 - 
     (Ne*G[{1, -1, 1}, β])/2 - (Ne*G[{1, 1, -1}, β])/2 + 
     (Ne*G[{1, 1, 1}, β])/2 + Ne*G[{-1}, β]*MZV[2] - 
     Ne*G[{1}, β]*MZV[2]))/β^5 - 
  (3*(-1 + β^2)^2*(-39 + 6*β^2 + β^4)*(G[{-1, 0}, β]*MZV[2] - 
     G[{1, 0}, β]*MZV[2]))/β^5 + 
  (3*(-1 + β^2)^2*(-84 + 31*β^2 + β^4)*
    (G[{-1}, β]*MZV[-1]*MZV[2] - G[{1}, β]*MZV[-1]*MZV[2]))/β^5 - 
  (9*(43 - 78*β^2 + 31*β^4 + 4*β^6)*MZV[3])/(2*β^4) - 
  (3*(-1 + β^2)^2*(-129 + 19*β^2 + 2*β^4)*
    (G[{-1}, β]*MZV[3] - G[{1}, β]*MZV[3]))/(4*β^5)}


==> anc/FF/FFh.2loop.high.m <==
Print["High-energy expansion of two-loop hard form-factors \
{\!\(\*SubsuperscriptBox[\(F\), \(ℋ, 1\), \
\((2)\)]\),\!\(\*SubsuperscriptBox[\(F\), \(ℋ, 2\), \((2)\)]\)} in x up to \
x^4, where q^2/m^2=-(1-x)^2/x.\nNB: Parameter Ne=1 marks the contribution of \
diagrams with fermion loop.\n  - for q^2<0 channel x∈(0,1),\n  - for q^2>0 \
channel x∈(-1,0) and {G[{0},x]G[{0},-x]+I π, G[l_,x]G[-l,-x]}."\
]
{SeriesData[x, 0, {(6480 + 15320*Ne + 2295*Pi^2 - 180*Ne*Pi^2 - 192*Pi^4 - 
     2160*Pi^2*Log[2] + 675*Log[x] + 5300*Ne*Log[x] + 540*Pi^2*Log[x] + 
     120*Ne*Pi^2*Log[x] + 540*Log[x]^2 + 1140*Ne*Log[x]^2 + 120*Ne*Log[x]^3 - 
     9720*Zeta[3] - 6480*Log[x]*Zeta[3])/270, 
   (-2610 - 3920*Ne - 195*Pi^2 - 660*Ne*Pi^2 + 32*Pi^4 + 2160*Pi^2*Log[2] + 
     45*Log[x] - 2180*Ne*Log[x] + 210*Pi^2*Log[x] - 945*Log[x]^2 - 
     780*Ne*Log[x]^2 + 60*Pi^2*Log[x]^2 - 240*Log[x]^3 - 15*Log[x]^4 - 
     3960*Zeta[3] - 2160*Log[x]*Zeta[3])/45, 
   (177525 + 47040*Ne - 42750*Pi^2 + 31440*Ne*Pi^2 - 2694*Pi^4 - 
     25920*Pi^2*Log[2] - 118800*Log[x] + 96040*Ne*Log[x] - 
     14400*Pi^2*Log[x] - 480*Ne*Pi^2*Log[x] + 29970*Log[x]^2 + 
     24240*Ne*Log[x]^2 - 3060*Pi^2*Log[x]^2 + 720*Log[x]^3 - 
     480*Ne*Log[x]^3 + 1080*Log[x]^4 + 222480*Zeta[3] + 
     142560*Log[x]*Zeta[3])/270, (-2091880 - 105840*Ne + 365145*Pi^2 - 
     158940*Ne*Pi^2 + 23616*Pi^4 + 58320*Pi^2*Log[2] + 1091055*Log[x] - 
     275940*Ne*Log[x] + 36810*Pi^2*Log[x] + 15120*Ne*Pi^2*Log[x] - 
     207225*Log[x]^2 - 110340*Ne*Log[x]^2 + 31860*Pi^2*Log[x]^2 - 
     38700*Log[x]^3 + 15120*Ne*Log[x]^3 + 135*Log[x]^4 - 1186920*Zeta[3] - 
     1017360*Log[x]*Zeta[3])/405, (24006313 + 451584*Ne - 3694224*Pi^2 + 
     1204992*Ne*Pi^2 - 244800*Pi^4 - 248832*Pi^2*Log[2] - 10927236*Log[x] + 
     1691328*Ne*Log[x] - 188640*Pi^2*Log[x] - 178560*Ne*Pi^2*Log[x] + 
     1244448*Log[x]^2 + 804096*Ne*Log[x]^2 - 293760*Pi^2*Log[x]^2 + 
     375552*Log[x]^3 - 178560*Ne*Log[x]^3 + 6048*Log[x]^4 + 9129024*Zeta[3] + 
     9870336*Log[x]*Zeta[3])/1296}, 0, 5, 1], 
 SeriesData[x, 0, {(-2*(-408*Ne - 51*Pi^2 + 12*Ne*Pi^2 + 144*Pi^2*Log[2] - 
      99*Log[x] - 100*Ne*Log[x] + 24*Pi^2*Log[x] + 27*Log[x]^2 - 
      12*Ne*Log[x]^2 - 72*Zeta[3]))/9, 
   (4*(-930 - 680*Ne + 470*Pi^2 - 320*Ne*Pi^2 + 22*Pi^4 + 240*Pi^2*Log[2] + 
      810*Log[x] - 1240*Ne*Log[x] + 130*Pi^2*Log[x] - 660*Log[x]^2 - 
      240*Ne*Log[x]^2 + 40*Pi^2*Log[x]^2 - 80*Log[x]^3 - 5*Log[x]^4 - 
      3240*Zeta[3] - 1680*Log[x]*Zeta[3]))/15, 
   (-2*(-97920 - 6120*Ne + 17595*Pi^2 - 7980*Ne*Pi^2 + 1188*Pi^4 + 
      2160*Pi^2*Log[2] + 54405*Log[x] - 15380*Ne*Log[x] + 1860*Pi^2*Log[x] + 
      720*Ne*Pi^2*Log[x] - 10035*Log[x]^2 - 5460*Ne*Log[x]^2 + 
      1680*Pi^2*Log[x]^2 - 2100*Log[x]^3 + 720*Ne*Log[x]^3 + 30*Log[x]^4 - 
      61560*Zeta[3] - 50400*Log[x]*Zeta[3]))/45, 
   (4*(-189765 - 4080*Ne + 30240*Pi^2 - 10080*Ne*Pi^2 + 1974*Pi^4 + 
      1440*Pi^2*Log[2] + 86360*Log[x] - 14880*Ne*Log[x] + 1200*Pi^2*Log[x] + 
      1440*Ne*Pi^2*Log[x] - 12120*Log[x]^2 - 6720*Ne*Log[x]^2 + 
      2460*Pi^2*Log[x]^2 - 3660*Log[x]^3 + 1440*Ne*Log[x]^3 + 30*Log[x]^4 - 
      79920*Zeta[3] - 80640*Log[x]*Zeta[3]))/45}, 1, 5, 1]}


==> anc/FF/FFh.2loop.m <==
Print["Two-loop hard form-factors {\!\(\*SubsuperscriptBox[\(F\), \(ℋ, 1\), \
\((2)\)]\),\!\(\*SubsuperscriptBox[\(F\), \(ℋ, 2\), \((2)\)]\)} as \
functions of q^2/m^2=-(1-x)^2/x.\nNB: Parameter Ne=1 marks the contribution \
of diagrams with fermion loop.\n  - for q^2<0 channel x∈(0,1),\n  - for \
q^2>0 channel x∈(-1,0) and {G[{0},x]G[{0},-x]+I π, \
G[l_,x]G[-l,-x]}."]
{24 + (4*Ne*(383 + x*(178 + 383*x)))/(27*(1 + x)^2) + 
  (-5/2 + 6/(-1 + x) + 11/(1 + x))*G[{0}, x] + 
  (Ne*(-530 + 2*x*(124 + x*(-3494 + (124 - 265*x)*x)))*G[{0}, x])/
   (27*(-1 + x)*(1 + x)^3) + (Ne*(38 + 2*x*(-2 + x*(206 + x*(-2 + 19*x))))*
    G[{0}, x]^2)/(9*(1 + x)^4) + 
  ((2 + x*(-57 + x*(43 + x*(-574 + x*(700 + x*(-57 + 103*x))))))*G[{0}, x]^2)/
   ((-1 + x)^2*(1 + x)^4) + ((8 + 4*x*(13 + x*(-104 + x*(13 + 2*x))))*
    G[{-1}, x]*G[{0}, x]^2)/(1 + x)^4 - 
  (4*x*(8 + x*(28 + x*(51 + x*(88 + x*(-64 + x*(8 + 9*x))))))*G[{0}, x]^3)/
   (3*(-1 + x)^2*(1 + x)^5) + 
  (x*(-1 + x*(9 + x*(36 + x*(34 + x*(41 + x*(31 + 10*x))))))*G[{0}, x]^4)/
   (3*(-1 + x)^2*(1 + x)^5) - (4*(8 + x*(15 + x*(194 + x*(15 + 8*x))))*
    G[{0}, x]^2*G[{1}, x])/(1 + x)^4 - 
  (16*(1 + x*(4 + x*(-7 + x*(30 + x*(-16 + x*(17 + x*(2 + x)))))))*
    G[{0}, x]^3*G[{1}, x])/(3*(-1 + x)^2*(1 + x)^5) - 
  (2*(69 + x*(-16 + x*(598 + x*(-16 + 69*x))))*(G[{-1}, x]*G[{0}, x] - 
     G[{0, -1}, x]))/((-1 + x)*(1 + x)^3) + 
  (16*(4 + x*(-8 + x*(163 + x*(-286 + x*(163 + 4*(-2 + x)*x)))))*G[{0}, x]*
    G[{0, -1}, x])/((-1 + x)^2*(1 + x)^4) - 
  (8*(1 + x*(7 + x*(-19 + x*(76 + x*(-19 + x*(7 + x))))))*G[{0}, x]^2*
    G[{0, -1}, x])/((-1 + x)*(1 + x)^5) - 
  (32*(2 + x + 10*x^2 + x^3 + 2*x^4)*(G[{0}, x]*G[{1}, x] - G[{0, 1}, x]))/
   ((-1 + x)*(1 + x)^3) + 
  (8*(13 + x*(3 + x*(231 + x*(-430 + x*(231 + x*(3 + 13*x))))))*G[{0}, x]*
    G[{0, 1}, x])/((-1 + x)^2*(1 + x)^4) + 
  ((8 + 8*x*(8 + x*(-43 + x*(210 + x*(-182 + x*(63 + x*(4 + 3*x)))))))*
    G[{0}, x]^2*G[{0, 1}, x])/((-1 + x)^2*(1 + x)^5) - 
  (8*(2 + x + 58*x^2 + x^3 + 2*x^4)*(9 + x*(-16 + 9*x))*G[{0, 0, -1}, x])/
   ((-1 + x)^2*(1 + x)^4) - 
  (16*x*(9 + x*(-84 + x*(355 + x*(-341 + x*(94 + x*(-3 + 2*x))))))*G[{0}, x]*
    G[{0, 0, -1}, x])/((-1 + x)^2*(1 + x)^5) - 
  (8*(18 + x*(7 + x*(290 + x*(-502 + x*(290 + x*(7 + 18*x))))))*
    G[{0, 0, 1}, x])/((-1 + x)^2*(1 + x)^4) + 
  ((16 - 16*x*(5 + x*(-77 + x*(409 + x*(-367 + x*(107 + x*(13 + 7*x)))))))*
    G[{0}, x]*G[{0, 0, 1}, x])/((-1 + x)^2*(1 + x)^5) + 
  (48*(-1 + x*(3 + x*(-58 + x*(260 + x*(-246 + x*(68 + 3*x*(1 + x)))))))*
    G[{0, 0, 0, -1}, x])/((-1 + x)^2*(1 + x)^5) + 
  (16*(-4 + x*(-1 + x*(-116 + x*(657 + x*(-587 + x*(166 + x*(31 + 14*x)))))))*
    G[{0, 0, 0, 1}, x])/((-1 + x)^2*(1 + x)^5) - 
  (4*Ne*(3 + x*(78 + x*(-242 + 3*x*(26 + x))))*MZV[2])/(3*(1 + x)^4) + 
  ((-51 + x*(-47 + x*(686 + x*(-1146 + x*(133 + 41*x)))))*MZV[2])/
   ((-1 + x)*(1 + x)^4) + (24*(2 + (-1 + x)*x*(7 + x*(-5 + 2*x)))*G[{-1}, x]*
    MZV[2])/(1 + x)^4 + 
  (4*(3 + x*(12 - x*(78 + x*(47 + x*(121 + x*(-106 + 3*x*(-4 + 5*x)))))))*
    G[{0}, x]*MZV[2])/((-1 + x)^2*(1 + x)^5) + 
  (4*x*(2 + x*(-11 + x*(69 + x*(-13 + x*(51 + 22*x + 8*x^2)))))*G[{0}, x]^2*
    MZV[2])/((-1 + x)^2*(1 + x)^5) - 
  (48*(1 + x*(3 + x*(11 + x*(-12 + x*(11 + x*(3 + x))))))*G[{0, -1}, x]*
    MZV[2])/((-1 + x)*(1 + x)^5) + (48*(1 + (-4 + x)*x)*MZV[-1]*MZV[2])/
   (1 + x)^2 + 
  (4*(-32 + 
     x*(-64 + x*(-385 + x*(1469 + x*(-1077 + x*(665 + 8*x*(29 + 11*x)))))))*
    MZV[2]^2)/(5*(-1 + x)^2*(1 + x)^5) - 
  (4*(1 + x*(4 + x + 68*x^2 + x^3 + 4*x^4 + x^5))*
    (Ne*G[{0}, x]^3 + 6*Ne*G[{0}, x]*MZV[2]))/(9*(-1 + x)*(1 + x)^5) - 
  (16*(1 + x*(5 + x*(-19 + x*(53 + x*(-39 + x*(29 + x + x^2))))))*
    (G[{0}, x]*G[{1}, x]*MZV[2] - G[{0, 1}, x]*MZV[2]))/
   ((-1 + x)^2*(1 + x)^5) - 
  (4*(9 + x*(44 + x*(-161 + x*(280 + x*(-161 + x*(44 + 9*x))))))*MZV[3])/
   ((-1 + x)^2*(1 + x)^4) + 
  (8*(-3 + x*(-15 + x*(45 + x*(-107 + x*(121 + x*(-35 + x*(21 + 5*x)))))))*
    G[{0}, x]*MZV[3])/((-1 + x)^2*(1 + x)^5) + 
  (32*(1 + x^2)^2*(G[{0}, x]*G[{1, 0, -1}, x] + G[{0}, x]*G[{1, 0, 1}, x] - 
     G[{0, 1, 0, -1}, x] - G[{0, 1, 0, 1}, x] - 2*G[{1, 0, 0, -1}, x] - 
     2*G[{1, 0, 0, 1}, x] - (G[{1}, x]*MZV[3])/2))/(-1 + x^2)^2, 
 (-22*x*G[{0}, x])/(-1 + x^2) - (8*Ne*x*(25 + x*(-322 + 25*x))*G[{0}, x])/
   (9*(-1 + x)*(1 + x)^3) + (8*Ne*x*(1 + (-20 + x)*x)*G[{0}, x]^2)/
   (3*(1 + x)^4) + (2*x*(-3 + x*(-98 + x*(212 + x*(-350 + 111*x))))*
    G[{0}, x]^2)/((-1 + x)^2*(1 + x)^4) + 
  (24*x*(1 + x*(24 + x*(-38 + x*(24 + x))))*G[{-1}, x]*G[{0}, x]^2)/
   ((-1 + x)^2*(1 + x)^4) - (8*x^2*(8 + x*(13 + 11*x*(-1 + x*(5 + x))))*
    G[{0}, x]^3)/(3*(-1 + x)^2*(1 + x)^5) + 
  (4*x^2*(1 + (-1 + x)*x)*(1 + x*(4 + x))*G[{0}, x]^4)/
   (3*(-1 + x)^3*(1 + x)^5) + (16*x*(1 + x*(47 + x*(-88 + x*(47 + x))))*
    G[{0}, x]^2*G[{1}, x])/((-1 + x)^2*(1 + x)^4) - 
  (8*x*(41 + x*(-110 + 41*x))*(G[{-1}, x]*G[{0}, x] - G[{0, -1}, x]))/
   ((-1 + x)*(1 + x)^3) + (16*x*(1 + x*(-166 + x*(302 + (-166 + x)*x)))*
    G[{0}, x]*G[{0, -1}, x])/((-1 + x)^2*(1 + x)^4) - 
  (32*x^2*(7 + x*(-31 + x*(50 + x*(-31 + 7*x))))*G[{0}, x]^2*G[{0, -1}, x])/
   ((-1 + x)^3*(1 + x)^5) - (128*x*(1 + (-1 + x)*x)*
    (G[{0}, x]*G[{1}, x] - G[{0, 1}, x]))/((-1 + x)*(1 + x)^3) - 
  (1824*x^2*G[{0}, x]*G[{0, 1}, x])/(1 + x)^4 - 
  (32*x^2*(11 + x*(-41 + 11*x))*G[{0}, x]^2*G[{0, 1}, x])/
   ((-1 + x)*(1 + x)^5) - (80*x*(1 + x*(-52 + x*(98 + (-52 + x)*x)))*
    G[{0, 0, -1}, x])/((-1 + x)^2*(1 + x)^4) + 
  (64*x^2*(19 + x*(-73 + 19*x))*G[{0}, x]*G[{0, 0, -1}, x])/
   ((-1 + x)*(1 + x)^5) - (32*x*(1 + x*(-67 + x*(140 + (-67 + x)*x)))*
    G[{0, 0, 1}, x])/((-1 + x)^2*(1 + x)^4) + 
  (512*x^2*(2 + x*(-11 + 2*x))*G[{0}, x]*G[{0, 0, 1}, x])/
   ((-1 + x)*(1 + x)^5) - (384*x^2*(6 + x*(-40 + x*(67 - 40*x + 6*x^2)))*
    G[{0, 0, 0, -1}, x])/((-1 + x)^3*(1 + x)^5) - 
  (1344*x^2*(1 + (-7 + x)*x)*G[{0, 0, 0, 1}, x])/((-1 + x)*(1 + x)^5) - 
  (16*Ne*x*(1 + x*(36 + x))*MZV[2])/(1 + x)^4 - 
  (4*x*(17 + x*(179 + (-317 + x)*x))*MZV[2])/((-1 + x)*(1 + x)^4) + 
  (48*x*(5 + x*(-12 + x*(26 + x*(-12 + 5*x))))*G[{-1}, x]*MZV[2])/
   ((-1 + x)^2*(1 + x)^4) - 
  (16*x*(2 + x*(-7 + x*(18 + x*(-6 + x*(40 + 13*x)))))*G[{0}, x]*MZV[2])/
   ((-1 + x)^2*(1 + x)^5) - (32*x^2*(2 + x*(-10 + x*(9 + 2*(-5 + x)*x)))*
    G[{0}, x]^2*MZV[2])/((-1 + x)^3*(1 + x)^5) + 
  (192*x^2*(1 + (-8 + x)*x)*(1 + (-1 + x)*x)*G[{0, -1}, x]*MZV[2])/
   ((-1 + x)^3*(1 + x)^5) - (96*x^2*(11 + x*(-77 + x*(109 + 11*(-7 + x)*x)))*
    MZV[2]^2)/(5*(-1 + x)^3*(1 + x)^5) + 
  (32*x^3*(Ne*G[{0}, x]^3 + 6*Ne*G[{0}, x]*MZV[2]))/((-1 + x)*(1 + x)^5) + 
  (272*x*(Ne + (36*MZV[-1]*MZV[2])/17))/(3*(1 + x)^2) + 
  (16*x*(1 + x*(-52 + x*(62 + (-52 + x)*x)))*MZV[3])/((-1 + x)^2*(1 + x)^4) + 
  (64*x^2*(1 + (-1 + x)*x)*(G[{0}, x]^3*G[{1}, x] + 
     6*G[{0}, x]*G[{1}, x]*MZV[2] - 6*G[{0, 1}, x]*MZV[2] + 
     7*G[{0}, x]*MZV[3]))/((-1 + x)*(1 + x)^5)}


==> anc/FF/FFh.2loop.thr.m <==
Print["Two-loop hard form-factors {\!\(\*SubsuperscriptBox[\(F\), \(ℋ, 1\), \
\((2)\)]\),\!\(\*SubsuperscriptBox[\(F\), \(ℋ, 2\), \((2)\)]\)} near \
threshold in annihilation channel, expansion in β up to \
\!\(\*SuperscriptBox[\(β\), \(6\)]\), where q^2/m^2=4/(1-β^2).\nNB: \
Parameter Ne=1 marks the contribution of diagrams with fermion loop."]
{SeriesData[β, 0, {(-2*Pi^2 - Pi^4)/3, (-2*I)*Pi, 
   (2265 + 11100*Ne - 1314*Pi^2 - 1040*Ne*Pi^2 + (690*I)*Pi^3 - 150*Pi^4 - 
     630*Pi^2*Log[2] - 1380*Pi^2*Log[β] - 3645*Zeta[3])/225, 
   (2*((-1685*I)*Pi + (24*I)*Ne*Pi + 420*Pi^2 + (1320*I)*Pi*Log[2] + 
      (840*I)*Pi*Log[β]))/45, (478170 - 3361400*Ne - 702693*Pi^2 + 
     346080*Ne*Pi^2 - (393120*I)*Pi^3 - 66150*Pi^4 + 635040*Pi^2*Log[2] + 
     786240*Pi^2*Log[β] + 6758640*Zeta[3])/198450, 
   ((87521*I)*Pi + (1920*I)*Ne*Pi - 6720*Pi^2 - (6720*I)*Pi*Log[2] - 
     (13440*I)*Pi*Log[β])/4725, (-1/198450*I)*(105910*I - (833000*I)*Ne - 
     (384717*I)*Pi^2 + (104160*I)*Ne*Pi^2 + 60480*Pi^3 - 
     (483840*I)*Pi^2*Log[2] + (120960*I)*Pi^2*Log[β] + 
     (1814400*I)*Zeta[3]), (2*((-993609*I)*Pi + (117740*I)*Ne*Pi + 
      624330*Pi^2 + (1984500*I)*Pi*Log[2] + (1248660*I)*Pi*Log[β]))/
    496125, (-1/24012450*I)*(-54924254*I - (55163416*I)*Ne - 
     (55874407*I)*Pi^2 + (7576800*I)*Ne*Pi^2 + 3437280*Pi^3 - 
     (48898080*I)*Pi^2*Log[2] + (6874560*I)*Pi^2*Log[β] + 
     (130228560*I)*Zeta[3])}, -2, 7, 1], SeriesData[β, 0, 
  {(2*Pi^2)/3, (2*I)*Pi, (-1/225*I)*(1335*I - (2300*I)*Ne - (2236*I)*Pi^2 + 
     (240*I)*Ne*Pi^2 + 90*Pi^3 + (3030*I)*Pi^2*Log[2] + 
     (180*I)*Pi^2*Log[β] + (1845*I)*Zeta[3]), 
   (-2*((-11*I)*Pi + 30*Pi^2 + (60*I)*Pi*Log[2] + (60*I)*Pi*Log[β]))/9, 
   (I/33075)*(-751590*I - (303800*I)*Ne - (377967*I)*Pi^2 + 
     (30240*I)*Ne*Pi^2 + 25830*Pi^3 + (445410*I)*Pi^2*Log[2] + 
     (51660*I)*Pi^2*Log[β] + (445095*I)*Zeta[3]), 
   ((-4039*I)*Pi + (72*I)*Ne*Pi + 4284*Pi^2 + (8568*I)*Pi*Log[2] + 
     (8568*I)*Pi*Log[β])/945, (-77936 + 5040*Ne - 7221*Pi^2 - 
     576*Ne*Pi^2 - 4320*Pi^2*Log[2] + 6480*Zeta[3])/5670, 
   ((-508079*I)*Pi + (3640*I)*Ne*Pi + 297780*Pi^2 + (676200*I)*Pi*Log[2] + 
     (595560*I)*Pi*Log[β])/165375, (-1/72037350*I)*
    (-439041680*I + (12806640*I)*Ne - (55189809*I)*Pi^2 - 
     (1995840*I)*Ne*Pi^2 + 7983360*Pi^3 + (7650720*I)*Pi^2*Log[2] + 
     (15966720*I)*Pi^2*Log[β] + (92307600*I)*Zeta[3])}, -2, 7, 1]}


==> anc/FF/Readme.md <==
# QED form factors.

 This directory contains data for QED form factors up to two loops. Note that:

- Diagrams with another fermion flavor are not taken into account (see folder *FFM* for this contribution).

- We use variable $x$ related to $q^2$ via $q^2/m^2=-(1-x)^2/x$, $q$ is the momentum transfer, $m$ is particle mass. Parameter Ne=1 is used to mark the contribution of the diagrams with fermion loop.
  
  - $x\in (0,1)$ for scattering channel, where $q^2<0$, 
  
  - $x\in (-1,0)$ for annihilation channel, where $q^2>0$.

- Results exact in $x$ are  valid both for $q^2<0$ and for $q^2>0$. For the latter case one should use the prescription $\ln x=G(0|x)\longrightarrow G(0|-x)+i\pi = \ln(-x)+i\pi$. There are no generalized polylogs with trailing zeros except $G(0|x)$.

Description of the files:

- *FF.1loop.m*  --- Renormalized 1-loop form-factors $\{F_1^{(1)},F_2^{(1)}\}$ expanded up to $\epsilon^1$.

- *FF.2loop.m* --- Renormalized 2-loop form-factors $\{F_1^{(2)},F_2^{(2)}\}$ expanded up to $\epsilon^0$.

- *FFh.1loop.m* --- One-loop hard form-factors $\{F_{\mathcal{H},1}^{(1)},F_{\mathcal{H},2}^{(1)}\}$.

- *FFh.2loop.m* --- Two-loop hard form-factors $\{F_{\mathcal{H},1}^{(2)},F_{\mathcal{H},2}^{(2)}\}$.

- *FFh.1loop.beta.m* --- One-loop hard form-factors $\{F_{\mathcal{H},1}^{(1)},F_{\mathcal{H},2}^{(1)}\}$ in annihilation channel as functions of $\beta$.

- *FFh.2loop.beta.m* --- Two-loop hard form-factors $\{F_{\mathcal{H},1}^{(2)},F_{\mathcal{H},2}^{(2)}\}$ in annihilation channel as functions of $\beta$.

- *FFh.1loop.thr.m* --- Threshold expansion in the annihilation channel of one-loop hard form-factors $\{F_{\mathcal{H},1}^{(1)},F_{\mathcal{H},2}^{(1)}\}$ up to $\beta^6$.

- *FFh.2loop.thr.m* --- Threshold expansion in the annihilation channel of two-loop hard form-factors $\{F_{\mathcal{H},1}^{(2)},F_{\mathcal{H},2}^{(2)}\}$ up to $\beta^6$.

- *FFh.1loop.high.m* --- High-energy expansion of one-loop hard form-factors $\{F_{\mathcal{H},1}^{(1)},F_{\mathcal{H},2}^{(1)}\}$ in $x$ up to $x^4$.

- *FFh.2loop.high.m* --- High-energy expansion of two-loop hard form-factors $\{F_{\mathcal{H},1}^{(2)},F_{\mathcal{H},2}^{(2)}\}$ in $x$ up to $x^4$.


==> anc/FF/descript.ion <==
<|"FF.1loop.m" -> "Renormalized 1-loop form-factors \
{\!\(\*SubsuperscriptBox[\(F\), \(1\), \
\((1)\)]\),\!\(\*SubsuperscriptBox[\(F\), \(2\), \((1)\)]\)} expanded up to \
\[Epsilon]^1 as functions of x, where q^2/m^2=-(1-x)^2/x.\nNB: Factor \
\!\(\*SuperscriptBox[\(m\), \(\(-2\) \[Epsilon]\)]\) is omitted.\n  - for \
q^2<0 channel x\[Element](0,1),\n  - for q^2>0 channel x\[Element](-1,0) and \
{G[{0},x]\[Rule]G[{0},-x]+I \[Pi], G[l_,x]\[RuleDelayed]G[-l,-x]}.", 
 "FF.2loop.m" -> "Renormalized 2-loop form-factors \
{\!\(\*SubsuperscriptBox[\(F\), \(1\), \
\((2)\)]\),\!\(\*SubsuperscriptBox[\(F\), \(2\), \((2)\)]\)} as functions of \
x, where q^2/m^2=-(1-x)^2/x.\nNB: Factor \!\(\*SuperscriptBox[\(m\), \(\(-4\) \
\[Epsilon]\)]\) is omitted, parameter Ne=1 marks the contribution of diagrams \
with fermion loop.\n  - for q^2<0 channel x\[Element](0,1),\n  - for q^2>0 \
channel x\[Element](-1,0) and {G[{0},x]\[Rule]G[{0},-x]+I \[Pi], \
G[l_,x]\[RuleDelayed]G[-l,-x]}.", "FFh.1loop.m" -> "One-loop hard \
form-factors {\!\(\*SubsuperscriptBox[\(F\), \(\[ScriptCapitalH], 1\), \
\((1)\)]\),\!\(\*SubsuperscriptBox[\(F\), \(\[ScriptCapitalH], 2\), \
\((1)\)]\)} as functions of x, where q^2/m^2=-(1-x)^2/x.\n  - for q^2<0 \
channel x\[Element](0,1),\n  - for q^2>0 channel x\[Element](-1,0) and \
{G[{0},x]\[Rule]G[{0},-x]+I \[Pi], G[l_,x]\[RuleDelayed]G[-l,-x]}.", 
 "FFh.2loop.m" -> "Two-loop hard form-factors {\!\(\*SubsuperscriptBox[\(F\), \
\(\[ScriptCapitalH], 1\), \((2)\)]\),\!\(\*SubsuperscriptBox[\(F\), \
\(\[ScriptCapitalH], 2\), \((2)\)]\)} as functions of \
q^2/m^2=-(1-x)^2/x.\nNB: Parameter Ne=1 marks the contribution of diagrams \
with fermion loop.\n  - for q^2<0 channel x\[Element](0,1),\n  - for q^2>0 \
channel x\[Element](-1,0) and {G[{0},x]\[Rule]G[{0},-x]+I \[Pi], \
G[l_,x]\[RuleDelayed]G[-l,-x]}.", "FFh.1loop.thr.m" -> "One-loop hard \
form-factors {\!\(\*SubsuperscriptBox[\(F\), \(\[ScriptCapitalH], 1\), \
\((1)\)]\),\!\(\*SubsuperscriptBox[\(F\), \(\[ScriptCapitalH], 2\), \
\((1)\)]\)} near threshold in annihilation channel, expansion in \[Beta] up \
to \!\(\*SuperscriptBox[\(\[Beta]\), \(6\)]\), where \
q^2/m^2=4/(1-\[Beta]^2).", "FFh.2loop.thr.m" -> "Two-loop hard form-factors \
{\!\(\*SubsuperscriptBox[\(F\), \(\[ScriptCapitalH], 1\), \
\((2)\)]\),\!\(\*SubsuperscriptBox[\(F\), \(\[ScriptCapitalH], 2\), \
\((2)\)]\)} near threshold in annihilation channel, expansion in \[Beta] up \
to \!\(\*SuperscriptBox[\(\[Beta]\), \(6\)]\), where \
q^2/m^2=4/(1-\[Beta]^2).\nNB: Parameter Ne=1 marks the contribution of \
diagrams with fermion loop.", "FFh.1loop.high.m" -> "High-energy expansion of \
one-loop hard form-factors {\!\(\*SubsuperscriptBox[\(F\), \
\(\[ScriptCapitalH], 1\), \((1)\)]\),\!\(\*SubsuperscriptBox[\(F\), \
\(\[ScriptCapitalH], 2\), \((1)\)]\)} in x up to x^4, where \
q^2/m^2=-(1-x)^2/x.\n  - for q^2<0 channel x\[Element](0,1),\n  - for q^2>0 \
channel x\[Element](-1,0) and {G[{0},x]\[Rule]G[{0},-x]+I \[Pi], \
G[l_,x]\[RuleDelayed]G[-l,-x]}.", "FFh.2loop.high.m" -> "High-energy \
expansion of two-loop hard form-factors {\!\(\*SubsuperscriptBox[\(F\), \
\(\[ScriptCapitalH], 1\), \((2)\)]\),\!\(\*SubsuperscriptBox[\(F\), \
\(\[ScriptCapitalH], 2\), \((2)\)]\)} in x up to x^4, where \
q^2/m^2=-(1-x)^2/x.\nNB: Parameter Ne=1 marks the contribution of diagrams \
with fermion loop.\n  - for q^2<0 channel x\[Element](0,1),\n  - for q^2>0 \
channel x\[Element](-1,0) and {G[{0},x]\[Rule]G[{0},-x]+I \[Pi], \
G[l_,x]\[RuleDelayed]G[-l,-x]}.", "FFh.1loop.beta.m" -> "One-loop hard \
form-factors {\!\(\*SubsuperscriptBox[\(F\), \(\[ScriptCapitalH], 1\), \
\((1)\)]\),\!\(\*SubsuperscriptBox[\(F\), \(\[ScriptCapitalH], 2\), \
\((1)\)]\)} in annihilation channel as functions of \[Beta], where \
q^2/m^2=4/(1-\!\(\*SuperscriptBox[\(\[Beta]\), \(2\)]\)).", 
 "FFh.2loop.beta.m" -> "Two-loop hard form-factors \
{\!\(\*SubsuperscriptBox[\(F\), \(\[ScriptCapitalH], 1\), \
\((2)\)]\),\!\(\*SubsuperscriptBox[\(F\), \(\[ScriptCapitalH], 2\), \
\((2)\)]\)} in annihilation channel as functions of \[Beta], where \
q^2/m^2=4/(1-\!\(\*SuperscriptBox[\(\[Beta]\), \(2\)]\)).\nNB: Parameter Ne=1 \
marks the contribution of diagrams with fermion loop."|>


==> anc/FFH/K.had.m <==
Print["This file was generated by 'Preparing files.nb'.\nKernels \
\!\(\*SubscriptBox[\(K\), \(k\)]\)(s,\!\(\*SubscriptBox[\(s\), \(1\)]\)) in \
the representation \!\(\*SubsuperscriptBox[\(F\), \(k\), \
\((had)\)]\)(s)=\[Integral]\!\(\*FractionBox[SubscriptBox[\(ds\), \(1\)], \
SubscriptBox[\(s\), \(1\)]]\)\!\(\*SubscriptBox[\(K\), \
\(k\)]\)(s/\!\(\*SuperscriptBox[\(m\), \(2\)]\),\!\(\*SubscriptBox[\(s\), \
\(1\)]\)/\!\(\*SuperscriptBox[\(m\), \
\(2\)]\))\!\(\*SuperscriptBox[\(Im\[CapitalPi]\), \
\((had)\)]\)(\!\(\*SubscriptBox[\(s\), \(1\)]\)) for the contribution to the \
QED form factors of diagram with hadronic vacuum polarization. Here \
x=1-(1-\!\(\*SqrtBox[\(1 - 4/s\)]\))s/2, \!\(\*SubscriptBox[\(x\), \
\(1\)]\)=1-(1-\!\(\*SqrtBox[\(1 - 4/\*SubscriptBox[\(s\), \
\(1\)]\)]\))\!\(\*SubscriptBox[\(s\), \(1\)]\)/2.\nFormat: \
{{\!\(\*SubscriptBox[\(K\), \(1\)]\)(s,\!\(\*SubscriptBox[\(s\), \
\(1\)]\)),\!\(\*SubscriptBox[\(K\), \(2\)]\)(s,\!\(\*SubscriptBox[\(s\), \
\(1\)]\))},xrules}."]
{{-1 + ((8 - 3*s)*s1)/(4*(-4 + s)) + 
   ((-4 + (s1*(-4*(-4 + s)*s + (16 + s*(-22 + 3*s))*s1))/(-4 + s)^2)*Log[s1])/
    8 + ((32 - 20*s + 3*s^2 + 2*(8 + s)*s1)*(-1 + x)*Log[x])/
    (4*(-4 + s)*s*(1 + x)) - 
   ((-64 + 4*s^2 + 2*(32 - 5*s)*s*s1 + (16 + s*(-22 + 3*s))*s1^2)*(-1 + x1)*
     Log[-x1])/(8*(-4 + s)^2*(1 + x1)) + 
   (((-4 + s)^2*(-2 + s) + 2*(-4 + s)*s*s1 + (8 + s)*s1^2)*(-1 + x)*
     (2*Log[x]*Log[1 - x1] - PolyLog[2, (x + x1)/x] + PolyLog[2, 1 + x*x1]))/
    (2*(-4 + s)^2*s*(1 + x)), s1/(-4 + s) - 
   ((16 + s*(-4 + s1) - 10*s1)*s1*Log[s1])/(2*(-4 + s)^2) - 
   ((-4 + s + 6*s1)*(-1 + x)*Log[x])/((-4 + s)*s*(1 + x)) + 
   ((8 + s*(-2 + s1) - 10*s1)*s1*(1 + x1)*Log[-x1])/
    (2*(-4 + s)^2*(-1 + x1)) - (2*s1*(-8 + 2*s + 3*s1)*(-1 + x)*
     (2*Log[x]*Log[1 - x1] - PolyLog[2, (x + x1)/x] + PolyLog[2, 1 + x*x1]))/
    ((-4 + s)^2*s*(1 + x))}, {x -> 1 - ((1 - Sqrt[1 - 4/s])*s)/2, 
  x1 -> 1 - ((1 - Sqrt[1 - 4/s1])*s1)/2}}


==> anc/FFH/Readme.md <==
# Hadronic vacuum polarization kernels for form factors

This directory contains expressions for integration kernels  as defined in Eq. (4.20) of the paper.

- *K.had.m* --- integration kernels for $F_1^{(had)}$ and $F_2^{(had)}$ form factors.


==> anc/FFH/descript.ion <==
<|"K.had.m" -> "This file was generated by 'Preparing files.nb'.\nKernels \
\!\(\*SubscriptBox[\(K\), \(k\)]\)(s,\!\(\*SubscriptBox[\(s\), \(1\)]\)) in \
the representation \!\(\*SubsuperscriptBox[\(F\), \(k\), \
\((had)\)]\)(s)=\[Integral]\!\(\*FractionBox[SubscriptBox[\(ds\), \(1\)], \
SubscriptBox[\(s\), \(1\)]]\)\!\(\*SubscriptBox[\(K\), \
\(k\)]\)(s/\!\(\*SuperscriptBox[\(m\), \(2\)]\),\!\(\*SubscriptBox[\(s\), \
\(1\)]\)/\!\(\*SuperscriptBox[\(m\), \
\(2\)]\))\!\(\*SuperscriptBox[\(Im\[CapitalPi]\), \
\((had)\)]\)(\!\(\*SubscriptBox[\(s\), \(1\)]\)) for the contribution to the \
QED form factors of diagram with hadronic vacuum polarization. Here \
x=1-(1-\!\(\*SqrtBox[\(1 - 4/s\)]\))s/2, \!\(\*SubscriptBox[\(x\), \
\(1\)]\)=1-(1-\!\(\*SqrtBox[\(1 - 4/\*SubscriptBox[\(s\), \
\(1\)]\)]\))\!\(\*SubscriptBox[\(s\), \(1\)]\)/2.\nFormat: \
{{\!\(\*SubscriptBox[\(K\), \(1\)]\)(s,\!\(\*SubscriptBox[\(s\), \
\(1\)]\)),\!\(\*SubscriptBox[\(K\), \(2\)]\)(s,\!\(\*SubscriptBox[\(s\), \
\(1\)]\))},xrules}."|>


==> anc/FFM/FFM.2loop.large_t.m <==
Print["Renormalized 2-loop contribution to the form-factors from the diagram \
with vacuum polarization insertion of fermion with mass mi as large-t \
expansion up to 1/t^2.\nFormat: {\!\(\*SubsuperscriptBox[\(F\), \(1\), \
\((2)\)]\),\!\(\*SubsuperscriptBox[\(F\), \(2\), \((2)\)]\)}.\nNB: arguments \
of polylogs never lie on the cut (1,∞), arguments of logs are assumed to \
have +i0 prescription."]
{SeriesData[t, Infinity, 
  {(2*(268*m^4 + 498*m^2*mi^2 - 7*m^4*Pi^2 + 27*m^3*mi*Pi^2 - 
      55*m*mi^3*Pi^2 + 54*mi^4*Pi^2 + 264*m^4*Log[mi/m] + 
      336*m^2*mi^2*Log[mi/m] + 72*m^4*Log[mi/m]^2 - 162*m^3*mi*Log[mi/m]^2 + 
      330*m*mi^3*Log[mi/m]^2 + 324*mi^4*Log[mi/m]^2 - 48*m^4*Log[mi/m]^3 + 
      156*m^4*Log[mi/m]*Log[(m + mi)/m] + 162*m^3*mi*Log[mi/m]*
       Log[(m + mi)/m] - 330*m*mi^3*Log[mi/m]*Log[(m + mi)/m] - 
      324*mi^4*Log[mi/m]*Log[(m + mi)/m] + 265*m^4*Log[-(m^2/t)] + 
      6*m^4*Pi^2*Log[-(m^2/t)] + 228*m^4*Log[mi/m]*Log[-(m^2/t)] + 
      72*m^4*Log[mi/m]^2*Log[-(m^2/t)] + 57*m^4*Log[-(m^2/t)]^2 + 
      36*m^4*Log[mi/m]*Log[-(m^2/t)]^2 + 6*m^4*Log[-(m^2/t)]^3 - 
      72*m^4*Log[mi/m]*PolyLog[2, 1 - m^2/mi^2] + 
      156*m^4*PolyLog[2, 1 - m/mi] - 162*m^3*mi*PolyLog[2, 1 - m/mi] + 
      330*m*mi^3*PolyLog[2, 1 - m/mi] - 324*mi^4*PolyLog[2, 1 - m/mi] - 
      156*m^4*PolyLog[2, -(m/mi)] - 162*m^3*mi*PolyLog[2, -(m/mi)] + 
      330*m*mi^3*PolyLog[2, -(m/mi)] + 324*mi^4*PolyLog[2, -(m/mi)] - 
      72*m^4*PolyLog[3, 1 - m^2/mi^2] - 72*m^4*PolyLog[3, 1 - mi^2/m^2]))/
    (27*m^4), (4*(115*m^4 + 738*m^2*mi^2 + 9*m^4*Pi^2 + 54*m^3*mi*Pi^2 - 
      42*m^2*mi^2*Pi^2 + 6*m*mi^3*Pi^2 + 18*mi^4*Pi^2 + 156*m^4*Log[mi/m] + 
      252*m^2*mi^2*Log[mi/m] + 144*m^4*Log[mi/m]^2 - 324*m^3*mi*Log[mi/m]^2 - 
      36*m*mi^3*Log[mi/m]^2 + 108*mi^4*Log[mi/m]^2 - 
      36*m^4*Log[mi/m]*Log[(m + mi)/m] + 324*m^3*mi*Log[mi/m]*
       Log[(m + mi)/m] + 504*m^2*mi^2*Log[mi/m]*Log[(m + mi)/m] + 
      36*m*mi^3*Log[mi/m]*Log[(m + mi)/m] - 108*mi^4*Log[mi/m]*
       Log[(m + mi)/m] + 225*m^4*Log[-(m^2/t)] + 216*m^2*mi^2*Log[-(m^2/t)] + 
      108*m^4*Log[mi/m]*Log[-(m^2/t)] + 432*m^2*mi^2*Log[mi/m]*
       Log[-(m^2/t)] + 27*m^4*Log[-(m^2/t)]^2 + 
      108*m^2*mi^2*Log[-(m^2/t)]^2 + 36*m^4*PolyLog[2, 1 - m^2/mi^2] - 
      36*m^4*PolyLog[2, 1 - m/mi] - 324*m^3*mi*PolyLog[2, 1 - m/mi] + 
      504*m^2*mi^2*PolyLog[2, 1 - m/mi] - 36*m*mi^3*PolyLog[2, 1 - m/mi] - 
      108*mi^4*PolyLog[2, 1 - m/mi] + 36*m^4*PolyLog[2, -(m/mi)] - 
      324*m^3*mi*PolyLog[2, -(m/mi)] - 504*m^2*mi^2*PolyLog[2, -(m/mi)] - 
      36*m*mi^3*PolyLog[2, -(m/mi)] + 108*mi^4*PolyLog[2, -(m/mi)] + 
      36*m^2*mi^2*PolyLog[2, 1 - mi^2/m^2]))/(27*m^2), 
   (2*(765*m^4 + 5568*m^2*mi^2 + 702*mi^4 - 8*m^4*Pi^2 + 432*m^3*mi*Pi^2 - 
      480*m^2*mi^2*Pi^2 + 976*m*mi^3*Pi^2 - 342*mi^4*Pi^2 + 
      648*m^4*Log[mi/m] + 4272*m^2*mi^2*Log[mi/m] - 1188*mi^4*Log[mi/m] + 
      576*m^4*Log[mi/m]^2 - 2592*m^3*mi*Log[mi/m]^2 - 
      144*m^2*mi^2*Log[mi/m]^2 - 5856*m*mi^3*Log[mi/m]^2 - 
      1728*mi^4*Log[mi/m]^2 - 96*m^4*Log[mi/m]^3 + 288*mi^4*Log[mi/m]^3 + 
      312*m^4*Log[mi/m]*Log[(m + mi)/m] + 2592*m^3*mi*Log[mi/m]*
       Log[(m + mi)/m] + 5760*m^2*mi^2*Log[mi/m]*Log[(m + mi)/m] + 
      5856*m*mi^3*Log[mi/m]*Log[(m + mi)/m] + 2376*mi^4*Log[mi/m]*
       Log[(m + mi)/m] + 1574*m^4*Log[-(m^2/t)] + 
      6480*m^2*mi^2*Log[-(m^2/t)] - 594*mi^4*Log[-(m^2/t)] + 
      12*m^4*Pi^2*Log[-(m^2/t)] - 36*mi^4*Pi^2*Log[-(m^2/t)] + 
      888*m^4*Log[mi/m]*Log[-(m^2/t)] + 5184*m^2*mi^2*Log[mi/m]*
       Log[-(m^2/t)] + 864*mi^4*Log[mi/m]*Log[-(m^2/t)] + 
      144*m^4*Log[mi/m]^2*Log[-(m^2/t)] - 432*mi^4*Log[mi/m]^2*
       Log[-(m^2/t)] + 222*m^4*Log[-(m^2/t)]^2 + 
      1296*m^2*mi^2*Log[-(m^2/t)]^2 + 216*mi^4*Log[-(m^2/t)]^2 + 
      72*m^4*Log[mi/m]*Log[-(m^2/t)]^2 - 216*mi^4*Log[mi/m]*Log[-(m^2/t)]^2 + 
      12*m^4*Log[-(m^2/t)]^3 - 36*mi^4*Log[-(m^2/t)]^3 + 
      180*m^4*PolyLog[2, 1 - m^2/mi^2] - 72*m^2*mi^2*
       PolyLog[2, 1 - m^2/mi^2] - 144*m^4*Log[mi/m]*
       PolyLog[2, 1 - m^2/mi^2] + 432*mi^4*Log[mi/m]*
       PolyLog[2, 1 - m^2/mi^2] + 312*m^4*PolyLog[2, 1 - m/mi] - 
      2592*m^3*mi*PolyLog[2, 1 - m/mi] + 5760*m^2*mi^2*PolyLog[2, 1 - m/mi] - 
      5856*m*mi^3*PolyLog[2, 1 - m/mi] + 2376*mi^4*PolyLog[2, 1 - m/mi] - 
      312*m^4*PolyLog[2, -(m/mi)] - 2592*m^3*mi*PolyLog[2, -(m/mi)] - 
      5760*m^2*mi^2*PolyLog[2, -(m/mi)] - 5856*m*mi^3*PolyLog[2, -(m/mi)] - 
      2376*mi^4*PolyLog[2, -(m/mi)] + 216*m^2*mi^2*PolyLog[2, 1 - mi^2/m^2] - 
      108*mi^4*PolyLog[2, 1 - mi^2/m^2] - 144*m^4*PolyLog[3, 1 - m^2/mi^2] + 
      432*mi^4*PolyLog[3, 1 - m^2/mi^2] - 144*m^4*PolyLog[3, 1 - mi^2/m^2] + 
      432*mi^4*PolyLog[3, 1 - mi^2/m^2]))/27}, 0, 3, 1], 
 SeriesData[t, Infinity, 
  {(8*(-102*m^2*mi^2 + m^4*Pi^2 - 6*m^3*mi*Pi^2 + 10*m*mi^3*Pi^2 - 
      6*mi^4*Pi^2 - 84*m^2*mi^2*Log[mi/m] + 36*m^3*mi*Log[mi/m]^2 - 
      60*m*mi^3*Log[mi/m]^2 - 36*mi^4*Log[mi/m]^2 - 
      12*m^4*Log[mi/m]*Log[(m + mi)/m] - 36*m^3*mi*Log[mi/m]*
       Log[(m + mi)/m] + 60*m*mi^3*Log[mi/m]*Log[(m + mi)/m] + 
      36*mi^4*Log[mi/m]*Log[(m + mi)/m] - 25*m^4*Log[-(m^2/t)] - 
      12*m^4*Log[mi/m]*Log[-(m^2/t)] - 3*m^4*Log[-(m^2/t)]^2 - 
      12*m^4*PolyLog[2, 1 - m/mi] + 36*m^3*mi*PolyLog[2, 1 - m/mi] - 
      60*m*mi^3*PolyLog[2, 1 - m/mi] + 36*mi^4*PolyLog[2, 1 - m/mi] + 
      12*m^4*PolyLog[2, -(m/mi)] + 36*m^3*mi*PolyLog[2, -(m/mi)] - 
      60*m*mi^3*PolyLog[2, -(m/mi)] - 36*mi^4*PolyLog[2, -(m/mi)]))/(9*m^2), 
   (16*(-19*m^4 - 210*m^2*mi^2 + m^4*Pi^2 - 12*m^3*mi*Pi^2 + 
      12*m^2*mi^2*Pi^2 - 20*m*mi^3*Pi^2 + 6*mi^4*Pi^2 - 12*m^4*Log[mi/m] - 
      156*m^2*mi^2*Log[mi/m] + 72*m^3*mi*Log[mi/m]^2 + 
      120*m*mi^3*Log[mi/m]^2 + 36*mi^4*Log[mi/m]^2 - 
      12*m^4*Log[mi/m]*Log[(m + mi)/m] - 72*m^3*mi*Log[mi/m]*
       Log[(m + mi)/m] - 144*m^2*mi^2*Log[mi/m]*Log[(m + mi)/m] - 
      120*m*mi^3*Log[mi/m]*Log[(m + mi)/m] - 36*mi^4*Log[mi/m]*
       Log[(m + mi)/m] - 37*m^4*Log[-(m^2/t)] - 180*m^2*mi^2*Log[-(m^2/t)] - 
      12*m^4*Log[mi/m]*Log[-(m^2/t)] - 144*m^2*mi^2*Log[mi/m]*Log[-(m^2/t)] - 
      3*m^4*Log[-(m^2/t)]^2 - 36*m^2*mi^2*Log[-(m^2/t)]^2 - 
      12*m^4*PolyLog[2, 1 - m/mi] + 72*m^3*mi*PolyLog[2, 1 - m/mi] - 
      144*m^2*mi^2*PolyLog[2, 1 - m/mi] + 120*m*mi^3*PolyLog[2, 1 - m/mi] - 
      36*mi^4*PolyLog[2, 1 - m/mi] + 12*m^4*PolyLog[2, -(m/mi)] + 
      72*m^3*mi*PolyLog[2, -(m/mi)] + 144*m^2*mi^2*PolyLog[2, -(m/mi)] + 
      120*m*mi^3*PolyLog[2, -(m/mi)] + 36*mi^4*PolyLog[2, -(m/mi)]))/9}, 1, 
  3, 1]}


==> anc/FFM/FFM.2loop.m <==
Print["Renormalized 2-loop contribution to the form-factors from the diagram \
with vacuum polarization insertion of fermion with mass mi as functions of x \
and z, where q^2/m^2=-(1-x)^2/x, m/mi=(x+z^2)/z/(1+x).\nFormat: \
{{\!\(\*SubsuperscriptBox[\(F\), \(1\), \
\((2)\)]\),\!\(\*SubsuperscriptBox[\(F\), \(2\), \((2)\)]\)},xztotmms}, where \
xztotmms express x and z via t=q^2, m, and mi.\n  - for q^2<0 channel \
x∈(0,1), Re(z)>0, Im(z)=Im\!\(\*SqrtBox[\(Re \*SuperscriptBox[\((z)\), \
\(2\)] - x\)]\),\n  - for q^2>0 channel x∈(-1,0), \
z>\!\(\*SqrtBox[\(-x\)]\).\nNB: arguments of polylogs never lie on the cut \
(1,∞), arguments of logs are assumed to have +i0 prescription."]
{{(536*x^2 + 4*(249 + x*(178 + 249*x))*z^2 + 536*z^4)/(27*(x + z^2)^2) - 
   (2*(x^2*(265 + x*(6 + 265*x)) - 26*x*(5 + x*(-114 + 5*x))*z^2 + 
      (265 + x*(6 + 265*x))*z^4)*Log[x])/(27*(-1 + x^2)*(x + z^2)^2) + 
   (16*(11*x^2 + 2*(7 + x*(5 + 7*x))*z^2 + 11*z^4)*(Log[1 + x] + Log[z] - 
      Log[x + z^2]))/(9*(x + z^2)^2) + 
   (4*(2*x^4*(25 + x*(6 + 13*x)) - 27*(-1 + x)^3*x^3*z + 
      16*x^3*(2 + (21 - 4*x)*x)*z^2 + (-1 + x)^3*x*(55 + x*(261 + 55*x))*
       z^3 - 18*(-3 + x*(-10 + 9*x + x^3*(-9 + x*(10 + 3*x))))*z^4 + 
      (-1 + x)^3*(55 + x*(261 + 55*x))*z^5 - 16*x*(-4 + x*(21 + 2*x))*z^6 - 
      27*(-1 + x)^3*z^7 - 2*(13 + x*(6 + 25*x))*z^8)*
     (-1/6*Pi^2 + PolyLog[2, ((x - z)*(-1 + z))/((1 + x)*z)]))/
    (9*(-1 + x^2)*(x + z^2)^4) - 
   (2*(-2*x^4*(25 + x*(6 + 13*x)) - 27*(-1 + x)^3*x^3*z + 
      16*x^3*(-2 + x*(-21 + 4*x))*z^2 + (-1 + x)^3*x*(55 + x*(261 + 55*x))*
       z^3 + 18*(-3 + x*(-10 + 9*x + x^3*(-9 + x*(10 + 3*x))))*z^4 + 
      (-1 + x)^3*(55 + x*(261 + 55*x))*z^5 + 16*x*(-4 + x*(21 + 2*x))*z^6 - 
      27*(-1 + x)^3*z^7 + 2*(13 + x*(6 + 25*x))*z^8)*
     (Pi^2 - 3*(Log[1 + x] + Log[z] - Log[1 + z] - Log[x + z])^2 - 
      6*PolyLog[2, ((1 + x)*z)/((1 + z)*(x + z))]))/
    (27*(-1 + x^2)*(x + z^2)^4) + 
   (8*(x^3*(19 + x*(6 + 19*x)) - 27*x^2*(1 + (-6 + x)*x)*z^2 + 
      27*x*(1 + (-6 + x)*x)*z^4 - (19 + x*(6 + 19*x))*z^6)*
     (Pi^2/12 + Log[x]^2/4 - Log[x]*Log[z] + Log[z]^2/2 + 
      (2*Log[1 + x] + 3*Log[z] - 2*(Log[-x + z] + Log[x + z]))*
       (Log[1 + x] + Log[z] - Log[x + z^2]) - 
      (Log[1 + x] + Log[z] - Log[x + z^2])^2/2 - 
      PolyLog[2, (x*(1 + x))/(x + z^2)] + PolyLog[2, 
       (x*(x + z^2))/((1 + x)*z^2)]))/(9*(-1 + x^2)*(x + z^2)^3) - 
   (4*(x^4 + x^6 + 4*x^5*z^2 + 4*x*z^6 + z^8 + x^2*z^8 + 
      4*x^3*(z^2 + 15*z^4 + z^6))*(Log[x]^3 - 2*Log[1 + x]^3 - 
      6*Log[x]^2*Log[z] - 8*Log[z]^3 + Log[x]*(Pi^2 + 12*Log[z]^2) + 
      2*Log[x + z^2]^3 + 6*Log[1 + x]^2*(-4*Log[z] + Log[x + z^2]) - 
      6*Log[1 + x]*(-2*Log[z] + Log[x + z^2])^2 - 
      12*(Log[1 + x] + Log[z] - Log[x + z^2])*(2*PolyLog[2, -x] - 
        PolyLog[2, x^2/z^2] + PolyLog[2, 1 - z^2]) - 
      12*PolyLog[3, (1 - z^2)/(1 + x)] + 
      12*PolyLog[3, (x*(-1 + z^2))/((1 + x)*z^2)] - 
      12*PolyLog[3, (x*(1 + x))/(x + z^2)] - 
      12*PolyLog[3, (-1 + z^2)/(x + z^2)] + 
      12*PolyLog[3, (x*(x + z^2))/((1 + x)*z^2)] + 
      12*PolyLog[3, (x - x*z^2)/(x + z^2)]))/(9*(-1 + x^2)*(x + z^2)^4), 
  (272*x*z^2)/(3*(x + z^2)^2) - (8*x*(25*x^2 - 322*x*z^2 + 25*z^4)*Log[x])/
    (9*(-1 + x^2)*(x + z^2)^2) + 
   (224*x*z^2*(Log[1 + x] + Log[z] - Log[x + z^2]))/(3*(x + z^2)^2) + 
   (16*x*(-1 + z)*(-36*x^2*z^3*(1 + z) + (-1 + z)*z^4*(-3 + (-1 + z)*z) + 
      x^4*(-1 + z)*(-1 + z + 3*z^2) + x*(-1 + z)*z^3*(5 + z*(-14 + 3*z)) - 
      x^3*(-1 + z)*z*(3 + z*(-14 + 5*z)))*
     (Pi^2 - 6*PolyLog[2, ((x - z)*(-1 + z))/((1 + x)*z)]))/
    (9*(-1 + x^2)*(x + z^2)^4) - 
   (16*x*(36*x^2*z^3*(-1 + z^2) + z^4*(1 + z)^2*(-3 + z + z^2) + 
      x^4*(-1 - 3*z + 5*z^3 + 3*z^4) - x*z^3*(1 + z)^2*(5 + z*(14 + 3*z)) + 
      x^3*z*(1 + z)^2*(3 + z*(14 + 5*z)))*
     (Pi^2 - 3*(Log[1 + x] + Log[z] - Log[1 + z] - Log[x + z])^2 - 
      6*PolyLog[2, ((1 + x)*z)/((1 + z)*(x + z))]))/
    (9*(-1 + x^2)*(x + z^2)^4) + (32*x*(x - z^2)*(x^2 - 20*x*z^2 + z^4)*
     (Pi^2/12 + Log[x]^2/4 - Log[x]*Log[z] + Log[z]^2/2 + 
      (2*Log[1 + x] + 3*Log[z] - 2*(Log[-x + z] + Log[x + z]))*
       (Log[1 + x] + Log[z] - Log[x + z^2]) - 
      (Log[1 + x] + Log[z] - Log[x + z^2])^2/2 - 
      PolyLog[2, (x*(1 + x))/(x + z^2)] + PolyLog[2, 
       (x*(x + z^2))/((1 + x)*z^2)]))/(3*(-1 + x^2)*(x + z^2)^3) + 
   (32*x^3*z^4*(Log[x]^3 - 2*Log[1 + x]^3 - 6*Log[x]^2*Log[z] - 8*Log[z]^3 + 
      Log[x]*(Pi^2 + 12*Log[z]^2) + 2*Log[x + z^2]^3 + 
      6*Log[1 + x]^2*(-4*Log[z] + Log[x + z^2]) - 
      6*Log[1 + x]*(-2*Log[z] + Log[x + z^2])^2 - 
      12*(Log[1 + x] + Log[z] - Log[x + z^2])*(2*PolyLog[2, -x] - 
        PolyLog[2, x^2/z^2] + PolyLog[2, 1 - z^2]) - 
      12*PolyLog[3, (1 - z^2)/(1 + x)] + 
      12*PolyLog[3, (x*(-1 + z^2))/((1 + x)*z^2)] - 
      12*PolyLog[3, (x*(1 + x))/(x + z^2)] - 
      12*PolyLog[3, (-1 + z^2)/(x + z^2)] + 
      12*PolyLog[3, (x*(x + z^2))/((1 + x)*z^2)] + 
      12*PolyLog[3, (x - x*z^2)/(x + z^2)]))/((-1 + x^2)*(x + z^2)^4)}, 
 {x -> -1/4*((-1 + Sqrt[1 - (4*m^2)/t])^2*t)/m^2, 
  z -> (m*(Sqrt[1 - (4*m^2)/t] + Sqrt[(-4*m^2 + 4*mi^2 + t)/t]))/
    (mi*(1 + Sqrt[1 - (4*m^2)/t]))}}


==> anc/FFM/FFM.2loop.small_m.m <==
Print["Renormalized 2-loop contribution to the form-factors from the diagram \
with vacuum polarization insertion of fermion with mass mi as small-m \
expansion up to m^2.\nFormat: {{\!\(\*SubsuperscriptBox[\(F\), \(1\), \
\((2)\)]\),\!\(\*SubsuperscriptBox[\(F\), \(2\), \((2)\)]\)},ytotmi}, where \
ytotmi express y via t=q^2 and mi.\nNB: arguments of polylogs never lie on \
the cut (1,∞), arguments of logs are assumed to have +i0 prescription."]
{{SeriesData[m, 0, 
   {(Pi^2*(y*(15 + 23*y^2) + 3*(-5 - 6*y^2 + 3*y^4)*ArcTanh[y]))/27 + 
     (1213 + 2142*y^2 + 18*ArcTanh[y]^2*(y*(15 + 23*y^2) + 
         2*(-5 - 6*y^2 + 3*y^4)*ArcTanh[y]))/81 - 
     (2*(-5*(20 + 33*y^2) + (45*y + 69*y^3)*ArcTanh[y])*Log[(1 - y^2)/4])/
      27 - (y*(15 + 23*y^2)*(Log[(1 - y^2)/4]^2 + 8*PolyLog[2, (1 - y)/2]))/
      18 + (10/3 + 4*y^2 - 2*y^4)*(PolyLog[3, (-1 + y)/(1 + y)] - Zeta[3]), 
    0, (Pi^2*(9*y - 20*y^3 + 11*y^5 + 9*(-1 + y^2)^3*ArcTanh[y]))/(6*mi^2) + 
     (y*(4639 - 10885*y^2 + 6390*y^4) + 15*ArcTanh[y]^2*
        ((1 + y)*(-10 + y*(5 + 3*y*(14 + y*(-16 + y*(-20 + 21*y))))) + 
         36*y*(-1 + y^2)^3*ArcTanh[y]))/(90*mi^2*y) + 
     ((2*y*(68 - 161*y^2 + 93*y^4) - (1 + y)^2*
         (10 + 3*y*(-5 + y*(27 + y*(-47 + 23*y))))*ArcTanh[y])*
       Log[(1 - y^2)/4])/(6*mi^2*y) - 
     ((1 + y)^2*(10 + 3*y*(-5 + y*(27 + y*(-47 + 23*y))))*
       (Log[(1 - y^2)/4]^2 + 8*PolyLog[2, (1 - y)/2]))/(24*mi^2*y) - 
     ((-2 + y)*(1 + y)*(-5 - 6*y^2 + 3*y^4)*PolyLog[2, (-1 + y)/(1 + y)])/
      (3*mi^2*y) - (9*(-1 + y^2)^3*(PolyLog[3, (-1 + y)/(1 + y)] - Zeta[3]))/
      mi^2}, 0, 4, 1], SeriesData[m, 0, 
   {-1/9*(Pi^2*(9*y - 20*y^3 + 11*y^5 + 9*(-1 + y^2)^3*ArcTanh[y]))/mi^2 - 
     ((-1 + y)*(1 + y)*(-899 + 1278*y^2 + 18*ArcTanh[y]^2*
         (y*(-9 + 11*y^2) + 6*(-1 + y^2)^2*ArcTanh[y])))/(27*mi^2) + 
     (2*(-1 + y^2)*(68 - 93*y^2 + 3*y*(-9 + 11*y^2)*ArcTanh[y])*
       Log[(1 - y^2)/4])/(9*mi^2) + (y*(9 - 20*y^2 + 11*y^4)*
       (Log[(1 - y^2)/4]^2 + 8*PolyLog[2, (1 - y)/2]))/(6*mi^2) + 
     (6*(-1 + y^2)^3*(PolyLog[3, (-1 + y)/(1 + y)] - Zeta[3]))/mi^2}, 2, 4, 
   1]}, y -> Sqrt[1 + (4*mi^2)/t]}


==> anc/FFM/FFM.2loop.small_mi.m <==
Print["Renormalized 2-loop contribution to the form-factors from the diagram \
with vacuum polarization insertion of fermion with mass mi as small-mi \
expansion up to mi^2.\nFormat: {{\!\(\*SubsuperscriptBox[\(F\), \(1\), \
\((2)\)]\),\!\(\*SubsuperscriptBox[\(F\), \(2\), \((2)\)]\)},xtotm}, where \
xtotm express x via t=q^2 and m.\n  - for q^2<0 channel x∈(0,1),\n  - for \
q^2>0 channel x∈(-1,0).\nNB: arguments of polylogs never lie on the cut \
(1,∞), arguments of logs are assumed to have +i0 prescription."]
{{SeriesData[mi, 0, {(-2*(268 - 7*Pi^2 - 6*Pi^2*x - 268*x^2 - 31*Pi^2*x^2 - 
       264*Log[m/mi] + 12*Pi^2*Log[m/mi] + 264*x^2*Log[m/mi] + 
       12*Pi^2*x^2*Log[m/mi] + 72*Log[m/mi]^2 - 72*x^2*Log[m/mi]^2 + 
       265*Log[x] + 6*Pi^2*Log[x] + 6*x*Log[x] + 265*x^2*Log[x] + 
       6*Pi^2*x^2*Log[x] - 228*Log[m/mi]*Log[x] - 72*x*Log[m/mi]*Log[x] - 
       228*x^2*Log[m/mi]*Log[x] + 72*Log[m/mi]^2*Log[x] + 
       72*x^2*Log[m/mi]^2*Log[x] + 57*Log[x]^2 + 18*x*Log[x]^2 + 
       57*x^2*Log[x]^2 - 36*Log[m/mi]*Log[x]^2 - 36*x^2*Log[m/mi]*Log[x]^2 + 
       6*Log[x]^3 + 6*x^2*Log[x]^3 + 12*Pi^2*Log[1 + x] + 
       12*Pi^2*x^2*Log[1 + x] - 228*Log[x]*Log[1 + x] - 
       72*x*Log[x]*Log[1 + x] - 228*x^2*Log[x]*Log[1 + x] + 
       144*Log[m/mi]*Log[x]*Log[1 + x] + 144*x^2*Log[m/mi]*Log[x]*
        Log[1 + x] - 36*Log[x]^2*Log[1 + x] - 36*x^2*Log[x]^2*Log[1 + x] + 
       72*Log[x]*Log[1 + x]^2 + 72*x^2*Log[x]*Log[1 + x]^2 - 
       24*Log[1 + x]^3 - 24*x^2*Log[1 + x]^3 - 228*PolyLog[2, -x] - 
       72*x*PolyLog[2, -x] - 228*x^2*PolyLog[2, -x] + 
       144*Log[m/mi]*PolyLog[2, -x] + 144*x^2*Log[m/mi]*PolyLog[2, -x] + 
       72*PolyLog[3, -x] + 72*x^2*PolyLog[3, -x] + 
       144*PolyLog[3, x/(1 + x)] + 144*x^2*PolyLog[3, x/(1 + x)] - 
       72*Zeta[3] - 72*x^2*Zeta[3]))/(27*(-1 + x^2)), 
    (6*Pi^2*(-1 + x)^2)/(m*(1 + x)^2), 
    (-8*(9 + 12*x + 2*Pi^2*x - 4*Pi^2*x^2 - 12*x^3 + 2*Pi^2*x^3 - 9*x^4 - 
       12*Log[m/mi] + 24*x*Log[m/mi] - 24*x^3*Log[m/mi] + 12*x^4*Log[m/mi] - 
       12*x*Log[x] + 84*x^2*Log[x] - 12*x^3*Log[x] + 24*x*Log[m/mi]*Log[x] - 
       48*x^2*Log[m/mi]*Log[x] + 24*x^3*Log[m/mi]*Log[x] - 6*x*Log[x]^2 + 
       12*x^2*Log[x]^2 - 6*x^3*Log[x]^2 + 24*x*Log[x]*Log[1 + x] - 
       48*x^2*Log[x]*Log[1 + x] + 24*x^3*Log[x]*Log[1 + x] + 
       24*x*PolyLog[2, -x] - 48*x^2*PolyLog[2, -x] + 24*x^3*PolyLog[2, -x]))/
     (3*m^2*(-1 + x)*(1 + x)^3)}, 0, 3, 1], 
  SeriesData[mi, 0, {(8*x*(Pi^2 - 25*Log[x] + 12*Log[m/mi]*Log[x] - 
       3*Log[x]^2 + 12*Log[x]*Log[1 + x] + 12*PolyLog[2, -x]))/
     (9*(-1 + x^2)), (16*Pi^2*x)/(m*(1 + x)^2), 
    (-32*(3*x + 2*Pi^2*x^2 - 3*x^3 - 12*x*Log[m/mi] + 12*x^3*Log[m/mi] - 
       30*x^2*Log[x] + 24*x^2*Log[m/mi]*Log[x] - 6*x^2*Log[x]^2 + 
       24*x^2*Log[x]*Log[1 + x] + 24*x^2*PolyLog[2, -x]))/
     (3*m^2*(-1 + x)*(1 + x)^3)}, 0, 3, 1]}, 
 x -> -1/4*((-1 + Sqrt[1 - (4*m^2)/t])^2*t)/m^2}


==> anc/FFM/FFM.2loop.thr.m <==
Print["Renormalized 2-loop contribution to the form-factors from the diagram \
with vacuum polarization insertion of fermion with mass mi as threshold \
expansion in β=\!\(\*SqrtBox[\(1 - 4 \*SuperscriptBox[\(m\), \(2\)]/t\)]\) \
up to β^3.\nFormat: {\!\(\*SubsuperscriptBox[\(F\), \(1\), \
\((2)\)]\),\!\(\*SubsuperscriptBox[\(F\), \(2\), \((2)\)]\)}."]
{SeriesData[β, 0, {46/5 + (602*mi^2)/(15*m^2) + 
    (-54/5 - (394*mi^2)/(15*m^2))*Log[m/mi] + 
    ((39*m^5 - 50*m^3*mi^2 - 405*m*mi^4 + 416*mi^5)*
      (Pi^2 - 6*PolyLog[2, 1 - m/mi]))/(90*m^4*mi) + 
    ((-39*m^5 + 50*m^3*mi^2 + 405*m*mi^4 + 416*mi^5)*
      (Log[m/mi]*Log[(m + mi)/mi] + PolyLog[2, -(m/mi)]))/(15*m^4*mi), 
   (((16*I)/15)*m^2*Pi)/mi^2, (-35492 - (1845*m^2)/mi^2 - (10683*mi^2)/m^2)/
     2835 + ((11786 - (615*m^2)/mi^2 + (1977*mi^2)/m^2)*Log[m/mi])/945 + 
    ((-4480 - (205*m^3)/mi^3 + (1197*m)/mi + (3885*mi)/m + (1715*mi^3)/m^3 - 
       (2112*mi^4)/m^4)*(Pi^2 - 6*PolyLog[2, 1 - m/mi]))/3780 + 
    ((-4480 + (205*m^3)/mi^3 - (1197*m)/mi - (3885*mi)/m - (1715*mi^3)/m^3 - 
       (2112*mi^4)/m^4)*(Log[m/mi]*Log[(m + mi)/mi] + PolyLog[2, -(m/mi)]))/
     630, (((32*I)/315)*(-3*m^4 + 7*m^2*mi^2)*Pi)/mi^4}, 0, 4, 1], 
 SeriesData[β, 0, {296/45 - (84*mi^2)/(5*m^2) + 
    (68*(-1 + (3*mi^2)/m^2)*Log[m/mi])/15 + 
    ((m^5 - 10*m^3*mi^2 + 25*m*mi^4 - 16*mi^5)*
      (Pi^2 - 6*PolyLog[2, 1 - m/mi]))/(15*m^4*mi) - 
    (2*(m^5 - 10*m^3*mi^2 + 25*m*mi^4 + 16*mi^5)*
      (Log[m/mi]*Log[(m + mi)/mi] + PolyLog[2, -(m/mi)]))/(5*m^4*mi), 0, 
   (2*(-2284 + (45*m^2)/mi^2 + (6579*mi^2)/m^2))/945 + 
    (2*(502 + (15*m^2)/mi^2 - (1761*mi^2)/m^2)*Log[m/mi])/315 + 
    ((5*m^7 - 21*m^5*mi^2 + 315*m^3*mi^4 - 875*m*mi^6 + 576*mi^7)*
      (Pi^2 - 6*PolyLog[2, 1 - m/mi]))/(630*m^4*mi^3) + 
    ((-5*m^7 + 21*m^5*mi^2 - 315*m^3*mi^4 + 875*m*mi^6 + 576*mi^7)*
      (Log[m/mi]*Log[(m + mi)/mi] + PolyLog[2, -(m/mi)]))/(105*m^4*mi^3), 
   (((8*I)/105)*m^4*Pi)/mi^4}, 0, 4, 1]}


==> anc/FFM/FFM.2loop.thr_small_mi.m <==
Print["Renormalized 2-loop contribution to the form-factors from the diagram \
with vacuum polarization insertion of fermion with mass mi as threshold \
expansion in β=\!\(\*SqrtBox[\(1 - 4 \*SuperscriptBox[\(m\), \(2\)]/t\)]\) \
at fixed mβ/\!\(\*SubscriptBox[\(m\), \
\(i\)]\)=(1-\!\(\*SuperscriptBox[\(r\), \(2\)]\))/r/2 up to β^3.\nFormat: \
{{\!\(\*SubsuperscriptBox[\(F\), \(1\), \
\((2)\)]\),\!\(\*SubsuperscriptBox[\(F\), \(2\), \((2)\)]\)},rrule}."]
{{SeriesData[β, 0, {(-2*((-131*I)*Pi + 48*Pi^2 - 162*Pi^2*r - 
       (544*I)*Pi*r^2 + 276*Pi^2*r^2 - 906*Pi^2*r^3 + (1350*I)*Pi*r^4 + 
       906*Pi^2*r^5 - (544*I)*Pi*r^6 - 276*Pi^2*r^6 + 162*Pi^2*r^7 - 
       (131*I)*Pi*r^8 - 48*Pi^2*r^8 - (96*I)*Pi*Log[r] + 36*Pi^2*Log[r] - 
       (552*I)*Pi*r^2*Log[r] - 144*Pi^2*r^2*Log[r] - 1080*Pi^2*r^4*Log[r] + 
       (552*I)*Pi*r^6*Log[r] - 144*Pi^2*r^6*Log[r] + (96*I)*Pi*r^8*Log[r] + 
       36*Pi^2*r^8*Log[r] - (36*I)*Pi*Log[r]^2 + (144*I)*Pi*r^2*Log[r]^2 + 
       (1080*I)*Pi*r^4*Log[r]^2 + (144*I)*Pi*r^6*Log[r]^2 - 
       (36*I)*Pi*r^8*Log[r]^2))/(27*(-1 + r^2)^4), 
    4*(1 + 4*Log[(-2*r*β)/(-1 + r^2)]), 
    (-4*((-43*I)*Pi + 24*Pi^2 + (1096*I)*Pi*r^2 - 294*Pi^2*r^2 + 
       1356*Pi^2*r^3 - (2106*I)*Pi*r^4 - 1356*Pi^2*r^5 + (1096*I)*Pi*r^6 + 
       294*Pi^2*r^6 - (43*I)*Pi*r^8 - 24*Pi^2*r^8 - (48*I)*Pi*Log[r] + 
       18*Pi^2*Log[r] + (588*I)*Pi*r^2*Log[r] - 72*Pi^2*r^2*Log[r] + 
       1836*Pi^2*r^4*Log[r] - (588*I)*Pi*r^6*Log[r] - 72*Pi^2*r^6*Log[r] + 
       (48*I)*Pi*r^8*Log[r] + 18*Pi^2*r^8*Log[r] - (18*I)*Pi*Log[r]^2 + 
       (72*I)*Pi*r^2*Log[r]^2 - (1836*I)*Pi*r^4*Log[r]^2 + 
       (72*I)*Pi*r^6*Log[r]^2 - (18*I)*Pi*r^8*Log[r]^2))/(27*(-1 + r^2)^4), 
    (-4*(329 + 24*Pi^2 - 4402*r^2 - 48*Pi^2*r^2 + 329*r^4 + 24*Pi^2*r^4 + 
       180*Log[(-2*r*β)/(-1 + r^2)] - 2088*r^2*
        Log[(-2*r*β)/(-1 + r^2)] + 180*r^4*Log[(-2*r*β)/(-1 + r^2)] + 
       144*Log[(-2*r*β)/(-1 + r^2)]^2 - 
       288*r^2*Log[(-2*r*β)/(-1 + r^2)]^2 + 
       144*r^4*Log[(-2*r*β)/(-1 + r^2)]^2))/(81*(-1 + r^2)^2)}, -1, 3, 1], 
  SeriesData[β, 0, {(-2*((25*I)*Pi - 6*Pi^2 + 36*Pi^2*r + (272*I)*Pi*r^2 - 
       120*Pi^2*r^2 + 372*Pi^2*r^3 - (594*I)*Pi*r^4 - 372*Pi^2*r^5 + 
       (272*I)*Pi*r^6 + 120*Pi^2*r^6 - 36*Pi^2*r^7 + (25*I)*Pi*r^8 + 
       6*Pi^2*r^8 + (12*I)*Pi*Log[r] + (240*I)*Pi*r^2*Log[r] + 
       432*Pi^2*r^4*Log[r] - (240*I)*Pi*r^6*Log[r] - (12*I)*Pi*r^8*Log[r] - 
       (432*I)*Pi*r^4*Log[r]^2))/(9*(-1 + r^2)^4), 
    (4*(13 + 12*Log[(-2*r*β)/(-1 + r^2)]))/9, 
    (2*((31*I)*Pi - 6*Pi^2 + 36*Pi^2*r + (752*I)*Pi*r^2 - 264*Pi^2*r^2 + 
       1092*Pi^2*r^3 - (1566*I)*Pi*r^4 - 1092*Pi^2*r^5 + (752*I)*Pi*r^6 + 
       264*Pi^2*r^6 - 36*Pi^2*r^7 + (31*I)*Pi*r^8 + 6*Pi^2*r^8 + 
       (12*I)*Pi*Log[r] + (528*I)*Pi*r^2*Log[r] + 1296*Pi^2*r^4*Log[r] - 
       (528*I)*Pi*r^6*Log[r] - (12*I)*Pi*r^8*Log[r] - 
       (1296*I)*Pi*r^4*Log[r]^2))/(9*(-1 + r^2)^4), 
    (-8*(5 + 30*r^2 + 5*r^4 + 4*Log[(-2*r*β)/(-1 + r^2)] + 
       88*r^2*Log[(-2*r*β)/(-1 + r^2)] + 
       4*r^4*Log[(-2*r*β)/(-1 + r^2)]))/(9*(-1 + r^2)^2)}, -1, 3, 1]}, 
 r -> mi/(m*β + Sqrt[mi^2 + m^2*β^2])}


==> anc/FFM/Readme.md <==
# QED contribution to form factors from another lepton loop.

 This directory contains data for QED contribution of diagram with vacuum polarization from another lepton with mass $m_i$. Note that:

- We use variables $x$ and $z$ related to $q^2$, $m$, and $m_i$  via $q^2/m^2=-(1-x)^2/x$, $m_i/m=z(1+x)/(z^2+x)$. 

- - $x\in (0,1),\ \Re(z)>0,\ \Im z =\Im(\sqrt{(\Re z)^2-x})$ for scattering channel, where $q^2<0$, 
  
  - $x\in (-1,0),\ z>\sqrt{-x}$  for annihilation channel, where $q^2>0$.
  
  - Equal mass case corresponds to $z=1$.

- Results are expressed in terms of classical polylogarithms or simpler functions.

- All results are finite and presented at $\epsilon=0$.

- Unless otherwise stated, results are  valid both for $q^2<0$ and for $q^2>0$. To embrace the latter case one should only use the prescription $\ln a=\ln (a+i0)$ important for negative $a$. In particular, the arguments of polylogs used never approach the cut $(1,\infty)$ in the whole physical region.

Description of the files:

- *FFM.2loop.m*  --- Contribution to renormalized 2-loop form-factors $\{F_1^{(2)},F_2^{(2)}\}$.

- *FFM.2loop.small_mi.m* --- Expansion in small $m_i$ up to $m_i^2$. 

- *FFM.2loop.small_m.m* --- Expansion in small $m$ up to $m^2$.

- *FFM.2loop.thr.m* --- Threshold expansion in $\beta=\sqrt{1-4m^2/q^2}$ up to $\beta^3$.

- *FFM.2loop.thr_small_mi.m* --- Threshold expansion in $\beta=\sqrt{1-4m^2/q^2}$ at fixed $m_i/(m\beta)=(1-r^2)/(2r)$ up to $\beta^3$.

- *FFM.2loop.large_t.m* --- Large $t$ expansion up to $t^{-2}$.


==> anc/FFM/descript.ion <==
<|"FFM.2loop.large_t.m" -> "Renormalized 2-loop contribution to the \
form-factors from the diagram with vacuum polarization insertion of fermion \
with mass mi as large-t expansion up to 1/t^2.\nFormat: \
{\!\(\*SubsuperscriptBox[\(F\), \(1\), \
\((2)\)]\),\!\(\*SubsuperscriptBox[\(F\), \(2\), \((2)\)]\)}.\nNB: arguments \
of polylogs never lie on the cut (1,\[Infinity]), arguments of logs are \
assumed to have +i0 prescription.", "FFM.2loop.m" -> "Renormalized 2-loop \
contribution to the form-factors from the diagram with vacuum polarization \
insertion of fermion with mass mi as functions of x and z, where \
q^2/m^2=-(1-x)^2/x, m/mi=(x+z^2)/z/(1+x).\nFormat: \
{{\!\(\*SubsuperscriptBox[\(F\), \(1\), \
\((2)\)]\),\!\(\*SubsuperscriptBox[\(F\), \(2\), \((2)\)]\)},xztotmms}, where \
xztotmms express x and z via t=q^2, m, and mi.\n  - for q^2<0 channel \
x\[Element](0,1), Re(z)>0, Im(z)=Im\!\(\*SqrtBox[\(Re \
\*SuperscriptBox[\((z)\), \(2\)] - x\)]\),\n  - for q^2>0 channel \
x\[Element](-1,0), z>\!\(\*SqrtBox[\(-x\)]\).\nNB: arguments of polylogs \
never lie on the cut (1,\[Infinity]), arguments of logs are assumed to have \
+i0 prescription.", "FFM.2loop.small_mi.m" -> "Renormalized 2-loop \
contribution to the form-factors from the diagram with vacuum polarization \
insertion of fermion with mass mi as small-mi expansion up to mi^2.\nFormat: \
{{\!\(\*SubsuperscriptBox[\(F\), \(1\), \
\((2)\)]\),\!\(\*SubsuperscriptBox[\(F\), \(2\), \((2)\)]\)},xtotm}, where \
xtotm express x via t=q^2 and m.\n  - for q^2<0 channel x\[Element](0,1),\n  \
- for q^2>0 channel x\[Element](-1,0).\nNB: arguments of polylogs never lie \
on the cut (1,\[Infinity]), arguments of logs are assumed to have +i0 \
prescription.", "FFM.2loop.small_m.m" -> "Renormalized 2-loop contribution to \
the form-factors from the diagram with vacuum polarization insertion of \
fermion with mass mi as small-m expansion up to m^2.\nFormat: \
{{\!\(\*SubsuperscriptBox[\(F\), \(1\), \
\((2)\)]\),\!\(\*SubsuperscriptBox[\(F\), \(2\), \((2)\)]\)},ytotmi}, where \
ytotmi express y via t=q^2 and mi.\nNB: arguments of polylogs never lie on \
the cut (1,\[Infinity]), arguments of logs are assumed to have +i0 \
prescription.", "FFM.2loop.thr.m" -> "Renormalized 2-loop contribution to the \
form-factors from the diagram with vacuum polarization insertion of fermion \
with mass mi as threshold expansion in \[Beta]=\!\(\*SqrtBox[\(1 - 4 \
\*SuperscriptBox[\(m\), \(2\)]/t\)]\) up to \[Beta]^3.\nFormat: \
{\!\(\*SubsuperscriptBox[\(F\), \(1\), \
\((2)\)]\),\!\(\*SubsuperscriptBox[\(F\), \(2\), \((2)\)]\)}.", 
 "FFM.2loop.thr_small_mi.m" -> "Renormalized 2-loop contribution to the \
form-factors from the diagram with vacuum polarization insertion of fermion \
with mass mi as threshold expansion in \[Beta]=\!\(\*SqrtBox[\(1 - 4 \
\*SuperscriptBox[\(m\), \(2\)]/t\)]\) at fixed \
m\[Beta]/\!\(\*SubscriptBox[\(m\), \(i\)]\)=(1-\!\(\*SuperscriptBox[\(r\), \
\(2\)]\))/r/2 up to \[Beta]^3.\nFormat: {{\!\(\*SubsuperscriptBox[\(F\), \
\(1\), \((2)\)]\),\!\(\*SubsuperscriptBox[\(F\), \(2\), \((2)\)]\)},rrule}."|>


==> anc/H/H1.0loop.high.m <==
Print["Tree amplitudes \!\(\*SubsuperscriptBox[\(H\), \(k, 1  γ\), \
\((0)\)]\)=\!\(\*SubsuperscriptBox[\(A\), \(k, 1  γ\), \((0)\)]\) (k=1,3,4) \
at high energies.\nFormat: {{\!\(\*SubsuperscriptBox[\(H\), \(1, 1  γ\), \
\((0)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(3, 1  γ\), \
\((0)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(4, 1  γ\), \((0)\)]\)},nrules}, \
where nrules contain rules for notations."]
{{0, 0, s^(-1)}, {s -> 4/(1 - β^2), t -> (-2*(1 - c))/(1 - β^2), 
  u -> (-2*(1 + c))/(1 - β^2)}}


==> anc/H/H1.0loop.m <==
Print["Tree amplitudes \!\(\*SubsuperscriptBox[\(H\), \(k, 1  γ\), \
\((0)\)]\)=\!\(\*SubsuperscriptBox[\(A\), \(k, 1  γ\), \((0)\)]\) \
(k=1,3,4).\nFormat: {{\!\(\*SubsuperscriptBox[\(H\), \(1, 1  γ\), \
\((0)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(3, 1  γ\), \
\((0)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(4, 1  γ\), \((0)\)]\)},nrules}, \
where nrules contain rules for notations."]
{{0, 0, s^(-1)}, {w -> Sqrt[(1 - c^2*β^2)/(1 - β^2)], 
  ξ -> (-Sqrt[1 - β] + Sqrt[1 + β])/(Sqrt[1 - β] + 
     Sqrt[1 + β]), χ -> ((Sqrt[1 - β] + Sqrt[1 + β])*
     (-Sqrt[1 - c*β] + Sqrt[1 + c*β]))/
    ((-Sqrt[1 - β] + Sqrt[1 + β])*(Sqrt[1 - c*β] + 
      Sqrt[1 + c*β])), s -> -4/(-1 + β^2), 
  t -> (1 - 2*c*β + β^2)/(-1 + β^2)}}


==> anc/H/H1.0loop.thr.m <==
Print["Tree amplitudes \!\(\*SubsuperscriptBox[\(H\), \(k, 1  γ\), \
\((0)\)]\)=\!\(\*SubsuperscriptBox[\(A\), \(k, 1  γ\), \((0)\)]\) (k=1,3,4) \
expanded in β. Note that tree amplitudes are polynomial in β, so the \
expansions coincide with the exact results.\nFormat: \
{\!\(\*SubsuperscriptBox[\(H\), \(1, 1  γ\), \
\((0)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(3, 1  γ\), \
\((0)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(4, 1  γ\), \((0)\)]\)}."]
{SeriesData[β, 0, {}, 7, 7, 1], SeriesData[β, 0, {}, 7, 7, 1], 
 SeriesData[β, 0, {1/4, 0, -1/4}, 0, 7, 1]}


==> anc/H/H1.1loop.high.m <==
Print["One-loop hard amplitudes \!\(\*SubsuperscriptBox[\(H\), \(k, 1  γ\), \
\((1)\)]\) (k=1,3,4) at high energies. Only QED contributions from electrons \
and muons are considered. Power corrections w.r.t. lepton masses, m and M, \
are neglected; powers of large logarithms, Log[s/\!\(\*SuperscriptBox[\(m\), \
\(2\)]\)] and Log[s/M^2], are held.\nFormat: {\!\(\*SubsuperscriptBox[\(H\), \
\(1, 1  γ\), \((1)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(3, 1  γ\), \
\((1)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(4, 1  γ\), \((1)\)]\)}"]
{0, 0, (-76 - (60*I)*Pi)/(9*s) + (10*Log[s/m^2])/(3*s) + 
  (10*Log[s/M^2])/(3*s)}


==> anc/H/H1.1loop.m <==
Print["One-loop hard amplitudes \!\(\*SubsuperscriptBox[\(H\), \(k, 1  γ\), \
\((1)\)]\) (k=1,3,4). Only QED contributions from electrons and muons are \
considered. Power corrections w.r.t. electron mass, m, are neglected; powers \
of large logarithm Log[s/\!\(\*SuperscriptBox[\(m\), \(2\)]\)] are held. \
Other quantities expressed in terms of β.\nFormat: \
{\!\(\*SubsuperscriptBox[\(H\), \(1, 1  γ\), \
\((1)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(3, 1  γ\), \
\((1)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(4, 1  γ\), \((1)\)]\)}"]
{((1 - β^2)*((I*Pi*(-1 + β^2))/β + (-β^(-1) + β)*
     Log[(1 - β)/(1 + β)]))/8, 0, 
 ((1 - β^2)*((-88 + 12*β^2 + (6*I)*Pi*(-5 - 6*β + β^3))/9 + 
    (10*Log[s/m^2])/3 + (2*β*(-6 + β^2)*Log[(1 - β)/(1 + β)])/3))/
  4}


==> anc/H/H1.1loop.thr.m <==
Print["One-loop hard amplitudes \!\(\*SubsuperscriptBox[\(H\), \(k, 1  γ\), \
\((1)\)]\) (k=1,3,4) as threshold expansions w.r.t. β  up to \
\!\(\*SuperscriptBox[\(β\), \(2\)]\). Only QED contributions from electrons \
and muons are considered.\nFormat: {\!\(\*SubsuperscriptBox[\(H\), \(1, 1  \
γ\), \((1)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(3, 1  γ\), \
\((1)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(4, 1  γ\), \((1)\)]\)}"]
{SeriesData[β, 0, {(-1/8*I)*Pi, 1/4, (I/4)*Pi, -5/12}, -1, 3, 1], 0, 
 SeriesData[β, 0, {-22/9 - ((5*I)/6)*Pi + (5*Log[(4*M^2)/m^2])/6, (-I)*Pi, 
   101/18 + ((5*I)/6)*Pi - (5*Log[(4*M^2)/m^2])/6}, 0, 3, 1]}


==> anc/H/H1.2loop.high.m <==
Print["Two-loop hard amplitudes \!\(\*SubsuperscriptBox[\(H\), \(k, 1  γ\), \
\((2)\)]\) (k=1,3,4) at high energies. Only QED contributions from electrons \
and muons are considered. Power corrections w.r.t. lepton masses, m and M, \
are neglected; powers of large logarithms, Log[s/\!\(\*SuperscriptBox[\(m\), \
\(2\)]\)] and Log[s/M^2], are held.\nFormat: {\!\(\*SubsuperscriptBox[\(H\), \
\(1, 1  γ\), \((2)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(3, 1  γ\), \
\((2)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(4, 1  γ\), \((2)\)]\)}"]
{0, 0, (4*(9 + (2*I)*Pi)*Log[s/m^2]^2)/(3*s) - (4*Log[s/m^2]^3)/(9*s) + 
  (56*Log[s/m^2]*Log[s/M^2])/(3*s) - (4*Log[s/m^2]^2*Log[s/M^2])/(3*s) + 
  (4*(9 + (2*I)*Pi)*Log[s/M^2]^2)/(3*s) + (4*Log[s/m^2]*Log[s/M^2]^2)/(3*s) - 
  (4*Log[s/M^2]^3)/(3*s) - (Log[s/M^2]*(4195 + (2304*I)*Pi + 60*Pi^2 - 
     1296*Zeta[3]))/(54*s) + 
  (Log[s/m^2]*(-3131 - (2304*I)*Pi + 36*Pi^2 + 1296*Zeta[3]))/(54*s) - 
  (-104335 - (1620*I)*Pi^3 + 576*Pi^4 + 45*Pi^2*(235 + 144*Log[2]) + 
    20520*Zeta[3] + (135*I)*Pi*(-407 + 144*Zeta[3]))/(405*s)}


==> anc/H/H1.2loop.m <==
Print["Two-loop hard amplitudes \!\(\*SubsuperscriptBox[\(H\), \(k, 1  γ\), \
\((2)\)]\) (k=1,3,4). Only QED contributions from electrons and muons are \
considered. Power corrections w.r.t. electron mass, m, are neglected; powers \
of large logarithm Log[s/\!\(\*SuperscriptBox[\(m\), \(2\)]\)] are held. \
Other quantities expressed in terms of β.\nFormat: \
{\!\(\*SubsuperscriptBox[\(H\), \(1, 1  γ\), \
\((2)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(3, 1  γ\), \
\((2)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(4, 1  γ\), \((2)\)]\)}"]
{((1 - β^2)*((Pi*(-1 + β^2)*((2*I)*β*(-48 + 7*β^2) + 
       Pi*(-39 + 32*β^2 + 3*β^4))*G[{0}, β])/β^4 - 
    ((-1 + β^2)*(4*β*(166 + 180*β + 24*β^2 - 9*β^3 - 
         24*β^4) + (6*I)*Pi*(-21 - 33*β + 28*β^2 + 58*β^3 + 
         37*β^4 + 19*β^5) + 3*Pi^2*(168 - 257*β^2 + 86*β^4 + 
         3*β^6))*G[{-1, -1}, β])/(12*β^5) + 
    (Pi*(-1 + β^2)*((4*I)*β*(48 - 41*β^2 + β^4) + 
       Pi*(39 - 45*β^2 + 5*β^4 + β^6))*G[{-1, 0}, β])/
     (2*β^5) + ((-1 + β^2)*(4*β*(166 + 180*β + 24*β^2 - 
         9*β^3 - 24*β^4) + 3*Pi^2*β^2*(-27 + 26*β^2 + β^4) + 
       (6*I)*Pi*(-21 - 273*β + 28*β^2 + 262*β^3 + 37*β^4 + 
         7*β^5))*G[{-1, 1}, β])/(12*β^5) + 
    ((-1 + β^2)*(96*β - 14*β^3 + (3*I)*Pi*(-21 + 22*β^2 + 
         3*β^4))*G[{0, -1}, β])/β^4 + 
    ((-1 + β^2)*(-96*β + 14*β^3 - (3*I)*Pi*(-21 + 22*β^2 + 
         3*β^4))*G[{0, 1}, β])/β^4 + 
    ((-1 + β^2)*(4*β*(166 - 180*β + 24*β^2 + 9*β^3 - 
         24*β^4) - (6*I)*Pi*(21 - 273*β - 28*β^2 + 262*β^3 - 
         37*β^4 + 7*β^5) + 9*Pi^2*(64 - 91*β^2 + 26*β^4 + 
         β^6))*G[{1, -1}, β])/(12*β^5) - 
    (Pi*(-1 + β^2)*((4*I)*β*(48 - 41*β^2 + β^4) + 
       Pi*(39 - 45*β^2 + 5*β^4 + β^6))*G[{1, 0}, β])/(2*β^5) - 
    ((-1 + β^2)*(4*β*(166 - 180*β + 24*β^2 + 9*β^3 - 
         24*β^4) - (6*I)*Pi*(21 - 33*β - 28*β^2 + 58*β^3 - 
         37*β^4 + 19*β^5) + 3*Pi^2*(24 - 43*β^2 + 18*β^4 + 
         β^6))*G[{1, 1}, β])/(12*β^5) + 
    ((-1 + β)*(1 + β)^2*(-42 - 24*β + 80*β^2 + 36*β^3 + 
       38*β^4 + I*Pi*(3 - 3*β - 8*β^2 + 8*β^3 - 3*β^4 + 
         3*β^5))*G[{-1, -1, -1}, β])/(4*β^5) - 
    (I*Pi*(-1 + β^2)^2*(-48 + 27*β^2 + β^4)*G[{-1, -1, 0}, β])/
     β^5 + ((I*Pi*(-1 + β^2)^2*(-237 + 148*β^2 + β^4) - 
       2*(1 + β)^2*(21 - 9*β - 52*β^2 + 22*β^3 - β^4 + 
         19*β^5))*G[{-1, -1, 1}, β])/(4*β^5) - 
    ((-1 + β^2)*(4*β*(48 - 41*β^2 + β^4) + 
       I*Pi*(-63 + 71*β^2 - 9*β^4 + β^6))*G[{-1, 0, -1}, β])/
     (2*β^5) + ((-1 + β^2)*(4*β*(48 - 41*β^2 + β^4) + 
       I*Pi*(-63 + 71*β^2 - 9*β^4 + β^6))*G[{-1, 0, 1}, β])/
     (2*β^5) + ((-1 + β^2)*(-2*(-21 - 273*β + 28*β^2 + 
         262*β^3 + 37*β^4 + 7*β^5) - 
       I*Pi*(309 - 433*β^2 + 123*β^4 + β^6))*G[{-1, 1, -1}, β])/
     (4*β^5) + (I*Pi*(-1 + β^2)^2*(-48 + 27*β^2 + β^4)*
      G[{-1, 1, 0}, β])/β^5 + 
    ((-1 + β^2)*(-42 - 546*β + 56*β^2 + 524*β^3 + 74*β^4 + 
       14*β^5 - I*Pi*(-69 + 37*β^2 + 29*β^4 + 3*β^6))*
      G[{-1, 1, 1}, β])/(4*β^5) + 
    (-57 - 63/β^4 + 129/β^2 - 9*β^2)*G[{0, -1, -1}, β] + 
    (57 + 63/β^4 - 129/β^2 + 9*β^2)*G[{0, -1, 1}, β] + 
    (57 + 63/β^4 - 129/β^2 + 9*β^2)*G[{0, 1, -1}, β] + 
    (-57 - 63/β^4 + 129/β^2 - 9*β^2)*G[{0, 1, 1}, β] + 
    ((-1 + β^2)*(42 - 546*β - 56*β^2 + 524*β^3 - 74*β^4 + 
       14*β^5 - I*Pi*(-69 + 37*β^2 + 29*β^4 + 3*β^6))*
      G[{1, -1, -1}, β])/(4*β^5) + 
    (I*Pi*(-1 + β^2)^2*(-48 + 27*β^2 + β^4)*G[{1, -1, 0}, β])/
     β^5 + ((-1 + β^2)*(-42 + 546*β + 56*β^2 - 524*β^3 + 
       74*β^4 - 14*β^5 - I*Pi*(309 - 433*β^2 + 123*β^4 + β^6))*
      G[{1, -1, 1}, β])/(4*β^5) + 
    ((-1 + β^2)*(4*β*(48 - 41*β^2 + β^4) + 
       I*Pi*(-63 + 71*β^2 - 9*β^4 + β^6))*G[{1, 0, -1}, β])/
     (2*β^5) - ((-1 + β^2)*(4*β*(48 - 41*β^2 + β^4) + 
       I*Pi*(-63 + 71*β^2 - 9*β^4 + β^6))*G[{1, 0, 1}, β])/
     (2*β^5) + ((I*Pi*(-1 + β^2)^2*(-237 + 148*β^2 + β^4) - 
       2*(-1 + β)^2*(-21 - 9*β + 52*β^2 + 22*β^3 + β^4 + 
         19*β^5))*G[{1, 1, -1}, β])/(4*β^5) - 
    (I*Pi*(-1 + β^2)^2*(-48 + 27*β^2 + β^4)*G[{1, 1, 0}, β])/
     β^5 + ((-1 + β)^2*(1 + β)*(-42 + 24*β + 80*β^2 - 
       36*β^3 + 38*β^4 + I*Pi*(-3 - 3*β + 8*β^2 + 8*β^3 + 
         3*β^4 + 3*β^5))*G[{1, 1, 1}, β])/(4*β^5) - 
    ((-1 + β^2)^2*(-3 + 8*β^2 + 3*β^4)*G[{-1, -1, -1, -1}, β])/
     (4*β^5) + ((-1 + β^2)^2*(-3 + 8*β^2 + 3*β^4)*
      G[{-1, -1, -1, 1}, β])/(4*β^5) + 
    ((-1 + β^2)^2*(-48 + 27*β^2 + β^4)*G[{-1, -1, 0, -1}, β])/
     β^5 - ((-1 + β^2)^2*(-48 + 27*β^2 + β^4)*
      G[{-1, -1, 0, 1}, β])/β^5 - 
    ((-1 + β^2)^2*(-237 + 148*β^2 + β^4)*G[{-1, -1, 1, -1}, β])/
     (4*β^5) + ((-1 + β^2)^2*(-237 + 148*β^2 + β^4)*
      G[{-1, -1, 1, 1}, β])/(4*β^5) + 
    ((-1 + β^2)^2*(63 - 8*β^2 + β^4)*G[{-1, 0, -1, -1}, β])/
     (2*β^5) - ((-1 + β^2)^2*(63 - 8*β^2 + β^4)*
      G[{-1, 0, -1, 1}, β])/(2*β^5) - 
    ((-1 + β^2)^2*(63 - 8*β^2 + β^4)*G[{-1, 0, 1, -1}, β])/
     (2*β^5) + ((-1 + β^2)^2*(63 - 8*β^2 + β^4)*
      G[{-1, 0, 1, 1}, β])/(2*β^5) + 
    ((-1 + β^2)^2*(-309 + 124*β^2 + β^4)*G[{-1, 1, -1, -1}, β])/
     (4*β^5) - ((-1 + β^2)^2*(-309 + 124*β^2 + β^4)*
      G[{-1, 1, -1, 1}, β])/(4*β^5) - 
    ((-1 + β^2)^2*(-48 + 27*β^2 + β^4)*G[{-1, 1, 0, -1}, β])/
     β^5 + ((-1 + β^2)^2*(-48 + 27*β^2 + β^4)*
      G[{-1, 1, 0, 1}, β])/β^5 + 
    ((-1 + β^2)^2*(3 + β^2)*(23 + 3*β^2)*G[{-1, 1, 1, -1}, β])/
     (4*β^5) - ((-1 + β^2)^2*(3 + β^2)*(23 + 3*β^2)*
      G[{-1, 1, 1, 1}, β])/(4*β^5) + 
    ((-1 + β^2)^2*(3 + β^2)*(23 + 3*β^2)*G[{1, -1, -1, -1}, β])/
     (4*β^5) - ((-1 + β^2)^2*(3 + β^2)*(23 + 3*β^2)*
      G[{1, -1, -1, 1}, β])/(4*β^5) - 
    ((-1 + β^2)^2*(-48 + 27*β^2 + β^4)*G[{1, -1, 0, -1}, β])/
     β^5 + ((-1 + β^2)^2*(-48 + 27*β^2 + β^4)*
      G[{1, -1, 0, 1}, β])/β^5 + 
    ((-1 + β^2)^2*(-309 + 124*β^2 + β^4)*G[{1, -1, 1, -1}, β])/
     (4*β^5) - ((-1 + β^2)^2*(-309 + 124*β^2 + β^4)*
      G[{1, -1, 1, 1}, β])/(4*β^5) - 
    ((-1 + β^2)^2*(63 - 8*β^2 + β^4)*G[{1, 0, -1, -1}, β])/
     (2*β^5) + ((-1 + β^2)^2*(63 - 8*β^2 + β^4)*
      G[{1, 0, -1, 1}, β])/(2*β^5) + 
    ((-1 + β^2)^2*(63 - 8*β^2 + β^4)*G[{1, 0, 1, -1}, β])/
     (2*β^5) - ((-1 + β^2)^2*(63 - 8*β^2 + β^4)*
      G[{1, 0, 1, 1}, β])/(2*β^5) - 
    ((-1 + β^2)^2*(-237 + 148*β^2 + β^4)*G[{1, 1, -1, -1}, β])/
     (4*β^5) + ((-1 + β^2)^2*(-237 + 148*β^2 + β^4)*
      G[{1, 1, -1, 1}, β])/(4*β^5) + 
    ((-1 + β^2)^2*(-48 + 27*β^2 + β^4)*G[{1, 1, 0, -1}, β])/
     β^5 - ((-1 + β^2)^2*(-48 + 27*β^2 + β^4)*
      G[{1, 1, 0, 1}, β])/β^5 - 
    ((-1 + β^2)^2*(-3 + 8*β^2 + 3*β^4)*G[{1, 1, 1, -1}, β])/
     (4*β^5) + ((-1 + β^2)^2*(-3 + 8*β^2 + 3*β^4)*
      G[{1, 1, 1, 1}, β])/(4*β^5) + 
    ((Pi*(-1 + β^2)*((6*I)*β*(-20 + β^2) + 
         Pi*(-84 + 87*β^2 + 5*β^4)))/β^4 + 
      (Pi*(-1 + β^2)*((12*I)*β*(20 - 17*β^2 + β^4) + 
         Pi*(84 - 115*β^2 + 30*β^4 + β^6))*G[{-1}, β])/
       (2*β^5) - (Pi*(-1 + β^2)*((12*I)*β*(20 - 17*β^2 + 
           β^4) + Pi*(84 - 115*β^2 + 30*β^4 + β^6))*G[{1}, β])/
       (2*β^5) - (I*Pi*(-1 + β^2)^2*(-60 + 39*β^2 + β^4)*
        G[{-1, -1}, β])/β^5 + (I*Pi*(-1 + β^2)^2*
        (-60 + 39*β^2 + β^4)*G[{-1, 1}, β])/β^5 + 
      (I*Pi*(-1 + β^2)^2*(-60 + 39*β^2 + β^4)*G[{1, -1}, β])/
       β^5 - (I*Pi*(-1 + β^2)^2*(-60 + 39*β^2 + β^4)*
        G[{1, 1}, β])/β^5)*Log[2] + 
    (2*(-1 + β^2)*(2*(-10 + β^2) + I*Pi*(-5 - 6*β + 2*β^3))*
      Log[(1 - β)/(1 + β)])/(3*β) + 
    (2*(-1 + 3*β + β^2 - 4*β^3 + β^5)*Log[(1 - β)/(1 + β)]^
       2)/(3*β) - Log[s/m^2]*((((-14*I)/3)*Pi*(-1 + β^2))/β - 
      (14*(-1 + β^2)*Log[(1 - β)/(1 + β)])/(3*β)) + 
    (((8*I)/3)*Pi*(-1 + β^2)*Log[β/(1 + β)])/β + 
    (8*(-1 + β^2)*Log[(1 - β)/(1 + β)]*Log[β/(1 + β)])/
     (3*β) + (((8*I)/3)*Pi*(-1 + β^2)*Log[1 + β])/β + 
    (8*(-1 + β^2)*Log[(1 - β)/(1 + β)]*Log[1 + β])/(3*β) - 
    ((-1 + β^2)*(408*β^2 + (9*I)*Pi^3*(-39 + 32*β^2 + 3*β^4) - 
       I*Pi*β*(-372 - 67*β^2 + 24*β^4) + 
       2*Pi^2*(-288 + 432*β + 9*β^2 - 101*β^3 + 18*β^4 + 
         6*β^6) - 48*β^3*PolyLog[2, (1 - β)/(1 + β)] + 
       3483*Zeta[3] - 2835*β^2*Zeta[3] - 324*β^4*Zeta[3]))/
     (18*β^4) + ((-1 + β^2)*G[{1}, β]*
      ((12*I)*Pi*β*(-166 + 180*β - 24*β^2 - 9*β^3 + 24*β^4) - 
       6*Pi^2*(21 + 36*β - 28*β^2 - 9*β^3 - 37*β^4 + 21*β^5) + 
       (9*I)*Pi^3*(39 - 45*β^2 + 5*β^4 + β^6) + 
       β^4*(346 - 459*Zeta[3]) - 3483*Zeta[3] - 54*β^6*Zeta[3] + 
       12*β^2*(-62 + 333*Zeta[3])))/(36*β^5) + 
    ((-1 + β^2)*G[{-1}, β]*((-12*I)*Pi*β*(-166 - 180*β - 
         24*β^2 + 9*β^3 + 24*β^4) - 
       6*Pi^2*(-21 - 540*β + 28*β^2 + 483*β^3 + 37*β^4 + 
         9*β^5) - (9*I)*Pi^3*(39 - 45*β^2 + 5*β^4 + β^6) + 
       β^2*(744 - 3996*Zeta[3]) + 3483*Zeta[3] + 54*β^6*Zeta[3] + 
       β^4*(-346 + 459*Zeta[3])))/(36*β^5)))/8, 0, 
 ((1 - β^2)*((Pi*((2*I)*β*(32 + 37*β^2) + 
       Pi*(13 - 10*β^2 - 3*β^4))*G[{0}, β])/β^2 + 
    (((6*I)*Pi*β*(-21 + 39*β + 188*β^2 + 72*β^3 + 65*β^4 + 
         105*β^5) + 3*Pi^2*β*(168 - 19*β^2 + 178*β^4 + 
         9*β^6) - 4*(4 - 290*β^2 - 396*β^3 - 762*β^4 - 
         513*β^5 + 27*β^6))*G[{-1, -1}, β])/(36*β^4) - 
    (Pi*((4*I)*β*(24 + 11*β^2 + 5*β^4) + 
       Pi*(13 - 9*β^2 - 5*β^4 + β^6))*G[{-1, 0}, β])/(2*β^3) + 
    ((-3*Pi^2*β^3*(95 + 142*β^2 + 3*β^4) + 
       (6*I)*Pi*β*(21 + 345*β - 188*β^2 + 132*β^3 - 65*β^4 + 
         27*β^5) + 4*(4 - 290*β^2 - 396*β^3 - 762*β^4 - 
         513*β^5 + 27*β^6))*G[{-1, 1}, β])/(36*β^4) + 
    (-64/β - 74*β - (I*Pi*(-13 + 20*β^2 + 9*β^4))/β^2)*
     G[{0, -1}, β] + 
    ((64*β + 74*β^3 + I*Pi*(-13 + 20*β^2 + 9*β^4))*
      G[{0, 1}, β])/β^2 + 
    (((-6*I)*Pi*β*(-21 + 345*β + 188*β^2 + 132*β^3 + 65*β^4 + 
         27*β^5) - 3*Pi^2*β*(192 - 48*β - 35*β^2 - 96*β^3 + 
         170*β^4 - 48*β^5 + 9*β^6) + 
       4*(4 - 290*β^2 + 396*β^3 - 762*β^4 + 513*β^5 + 27*β^6))*
      G[{1, -1}, β])/(36*β^4) + 
    (Pi*((4*I)*β*(24 + 11*β^2 + 5*β^4) + 
       Pi*(13 - 9*β^2 - 5*β^4 + β^6))*G[{1, 0}, β])/(2*β^3) + 
    (((-6*I)*Pi*β*(21 + 39*β - 188*β^2 + 72*β^3 - 65*β^4 + 
         105*β^5) + 3*Pi^2*β*(24 - 48*β + 79*β^2 - 96*β^3 + 
         134*β^4 - 48*β^5 + 3*β^6) - 
       4*(4 - 290*β^2 + 396*β^3 - 762*β^4 + 513*β^5 + 27*β^6))*
      G[{1, 1}, β])/(36*β^4) - 
    ((I/12)*((-2*I)*(-21 + 39*β + 188*β^2 + 72*β^3 + 65*β^4 + 
         105*β^5) + 3*Pi*(1 + 40*β + 73*β^2 + 80*β^3 + 
         83*β^4 + 40*β^5 + 3*β^6))*G[{-1, -1, -1}, β])/β^3 + 
    (I*Pi*(16 + 4*β + 5*β^2 + 8*β^3 + 26*β^4 + 4*β^5 + β^6)*
      G[{-1, -1, 0}, β])/β^3 + 
    ((2*(-21 + 39*β + 188*β^2 + 72*β^3 + 65*β^4 + 105*β^5) - 
       (3*I)*Pi*(79 - 8*β - 21*β^2 - 16*β^3 + 101*β^4 - 
         8*β^5 + β^6))*G[{-1, -1, 1}, β])/(12*β^3) + 
    ((4*β*(24 + 11*β^2 + 5*β^4) + I*Pi*(-21 + 35*β^2 + 
         17*β^4 + β^6))*G[{-1, 0, -1}, β])/(2*β^3) - 
    ((I/2)*((-4*I)*β*(24 + 11*β^2 + 5*β^4) + 
       Pi*(-21 + 35*β^2 + 17*β^4 + β^6))*G[{-1, 0, 1}, β])/
     β^3 + ((-2*(21 + 345*β - 188*β^2 + 132*β^3 - 65*β^4 + 
         27*β^5) + (3*I)*Pi*(103 + 40*β - 37*β^2 + 80*β^3 + 
         93*β^4 + 40*β^5 + β^6))*G[{-1, 1, -1}, β])/(12*β^3) - 
    (I*Pi*(16 + 4*β + 5*β^2 + 8*β^3 + 26*β^4 + 4*β^5 + β^6)*
      G[{-1, 1, 0}, β])/β^3 + 
    ((42 + 690*β - 376*β^2 + 264*β^3 - 130*β^4 + 54*β^5 + 
       (3*I)*Pi*(-23 - 8*β + 89*β^2 - 16*β^3 + 91*β^4 - 
         8*β^5 + 3*β^6))*G[{-1, 1, 1}, β])/(12*β^3) + 
    (20 - 13/β^2 + 9*β^2)*G[{0, -1, -1}, β] + 
    (-20 + 13/β^2 - 9*β^2)*G[{0, -1, 1}, β] + 
    (-20 + 13/β^2 - 9*β^2)*G[{0, 1, -1}, β] + 
    (20 - 13/β^2 + 9*β^2)*G[{0, 1, 1}, β] + 
    ((-42 + 690*β + 376*β^2 + 264*β^3 + 130*β^4 + 54*β^5 + 
       (3*I)*Pi*(-23 + 8*β + 89*β^2 + 16*β^3 + 91*β^4 + 
         8*β^5 + 3*β^6))*G[{1, -1, -1}, β])/(12*β^3) - 
    (I*Pi*(16 - 4*β + 5*β^2 - 8*β^3 + 26*β^4 - 4*β^5 + β^6)*
      G[{1, -1, 0}, β])/β^3 + 
    ((I/12)*((2*I)*(-21 + 345*β + 188*β^2 + 132*β^3 + 65*β^4 + 
         27*β^5) + 3*Pi*(103 - 40*β - 37*β^2 - 80*β^3 + 
         93*β^4 - 40*β^5 + β^6))*G[{1, -1, 1}, β])/β^3 - 
    ((I/2)*((-4*I)*β*(24 + 11*β^2 + 5*β^4) + 
       Pi*(-21 + 35*β^2 + 17*β^4 + β^6))*G[{1, 0, -1}, β])/
     β^3 + ((4*β*(24 + 11*β^2 + 5*β^4) + 
       I*Pi*(-21 + 35*β^2 + 17*β^4 + β^6))*G[{1, 0, 1}, β])/
     (2*β^3) - ((I/12)*((2*I)*(21 + 39*β - 188*β^2 + 72*β^3 - 
         65*β^4 + 105*β^5) + 3*Pi*(79 + 8*β - 21*β^2 + 
         16*β^3 + 101*β^4 + 8*β^5 + β^6))*G[{1, 1, -1}, β])/
     β^3 + (I*Pi*(16 - 4*β + 5*β^2 - 8*β^3 + 26*β^4 - 
       4*β^5 + β^6)*G[{1, 1, 0}, β])/β^3 - 
    ((2*(21 + 39*β - 188*β^2 + 72*β^3 - 65*β^4 + 105*β^5) + 
       (3*I)*Pi*(1 - 40*β + 73*β^2 - 80*β^3 + 83*β^4 - 
         40*β^5 + 3*β^6))*G[{1, 1, 1}, β])/(12*β^3) + 
    ((1 + 40*β + 73*β^2 + 80*β^3 + 83*β^4 + 40*β^5 + 3*β^6)*
      G[{-1, -1, -1, -1}, β])/(4*β^3) - 
    ((1 + 40*β + 73*β^2 + 80*β^3 + 83*β^4 + 40*β^5 + 3*β^6)*
      G[{-1, -1, -1, 1}, β])/(4*β^3) - 
    ((16 + 4*β + 5*β^2 + 8*β^3 + 26*β^4 + 4*β^5 + β^6)*
      G[{-1, -1, 0, -1}, β])/β^3 + 
    (8 + 16/β^3 + 4/β^2 + 5/β + 26*β + 4*β^2 + β^3)*
     G[{-1, -1, 0, 1}, β] + ((79 - 8*β - 21*β^2 - 16*β^3 + 
       101*β^4 - 8*β^5 + β^6)*G[{-1, -1, 1, -1}, β])/(4*β^3) - 
    ((79 - 8*β - 21*β^2 - 16*β^3 + 101*β^4 - 8*β^5 + β^6)*
      G[{-1, -1, 1, 1}, β])/(4*β^3) - 
    ((-21 + 35*β^2 + 17*β^4 + β^6)*G[{-1, 0, -1, -1}, β])/
     (2*β^3) + ((-21 + 35*β^2 + 17*β^4 + β^6)*
      G[{-1, 0, -1, 1}, β])/(2*β^3) + 
    ((-21 + 35*β^2 + 17*β^4 + β^6)*G[{-1, 0, 1, -1}, β])/
     (2*β^3) - ((-21 + 35*β^2 + 17*β^4 + β^6)*
      G[{-1, 0, 1, 1}, β])/(2*β^3) - 
    ((103 + 40*β - 37*β^2 + 80*β^3 + 93*β^4 + 40*β^5 + β^6)*
      G[{-1, 1, -1, -1}, β])/(4*β^3) + 
    ((103 + 40*β - 37*β^2 + 80*β^3 + 93*β^4 + 40*β^5 + β^6)*
      G[{-1, 1, -1, 1}, β])/(4*β^3) + 
    (8 + 16/β^3 + 4/β^2 + 5/β + 26*β + 4*β^2 + β^3)*
     G[{-1, 1, 0, -1}, β] - ((16 + 4*β + 5*β^2 + 8*β^3 + 
       26*β^4 + 4*β^5 + β^6)*G[{-1, 1, 0, 1}, β])/β^3 + 
    ((23 + 8*β - 89*β^2 + 16*β^3 - 91*β^4 + 8*β^5 - 3*β^6)*
      G[{-1, 1, 1, -1}, β])/(4*β^3) - 
    ((23 + 8*β - 89*β^2 + 16*β^3 - 91*β^4 + 8*β^5 - 3*β^6)*
      G[{-1, 1, 1, 1}, β])/(4*β^3) - 
    ((-23 + 8*β + 89*β^2 + 16*β^3 + 91*β^4 + 8*β^5 + 3*β^6)*
      G[{1, -1, -1, -1}, β])/(4*β^3) + 
    ((-23 + 8*β + 89*β^2 + 16*β^3 + 91*β^4 + 8*β^5 + 3*β^6)*
      G[{1, -1, -1, 1}, β])/(4*β^3) + 
    (-8 + 16/β^3 - 4/β^2 + 5/β + 26*β - 4*β^2 + β^3)*
     G[{1, -1, 0, -1}, β] + (8 - 16/β^3 + 4/β^2 - 5/β - 26*β + 
      4*β^2 - β^3)*G[{1, -1, 0, 1}, β] - 
    ((103 - 40*β - 37*β^2 - 80*β^3 + 93*β^4 - 40*β^5 + β^6)*
      G[{1, -1, 1, -1}, β])/(4*β^3) + 
    ((103 - 40*β - 37*β^2 - 80*β^3 + 93*β^4 - 40*β^5 + β^6)*
      G[{1, -1, 1, 1}, β])/(4*β^3) + 
    ((-21 + 35*β^2 + 17*β^4 + β^6)*G[{1, 0, -1, -1}, β])/
     (2*β^3) - ((-21 + 35*β^2 + 17*β^4 + β^6)*
      G[{1, 0, -1, 1}, β])/(2*β^3) - 
    ((-21 + 35*β^2 + 17*β^4 + β^6)*G[{1, 0, 1, -1}, β])/
     (2*β^3) + ((-21 + 35*β^2 + 17*β^4 + β^6)*
      G[{1, 0, 1, 1}, β])/(2*β^3) + 
    ((79 + 8*β - 21*β^2 + 16*β^3 + 101*β^4 + 8*β^5 + β^6)*
      G[{1, 1, -1, -1}, β])/(4*β^3) - 
    ((79 + 8*β - 21*β^2 + 16*β^3 + 101*β^4 + 8*β^5 + β^6)*
      G[{1, 1, -1, 1}, β])/(4*β^3) + 
    (8 - 16/β^3 + 4/β^2 - 5/β - 26*β + 4*β^2 - β^3)*
     G[{1, 1, 0, -1}, β] + (-8 + 16/β^3 - 4/β^2 + 5/β + 26*β - 
      4*β^2 + β^3)*G[{1, 1, 0, 1}, β] + 
    ((1 - 40*β + 73*β^2 - 80*β^3 + 83*β^4 - 40*β^5 + 3*β^6)*
      G[{1, 1, 1, -1}, β])/(4*β^3) - 
    ((1 - 40*β + 73*β^2 - 80*β^3 + 83*β^4 - 40*β^5 + 3*β^6)*
      G[{1, 1, 1, 1}, β])/(4*β^3) + 
    ((Pi*((2*I)*β*(44 + 57*β^2) + Pi*(28 - 7*β^2 - 5*β^4)))/
       β^2 - (Pi*((4*I)*β*(32 + 17*β^2 + 11*β^4) + 
         Pi*(28 - 19*β^2 + 6*β^4 + β^6))*G[{-1}, β])/(2*β^3) + 
      (Pi*((4*I)*β*(32 + 17*β^2 + 11*β^4) + 
         Pi*(28 - 19*β^2 + 6*β^4 + β^6))*G[{1}, β])/(2*β^3) + 
      (I*Pi*(20 + 8*β + 13*β^2 + 16*β^3 + 46*β^4 + 8*β^5 + 
         β^6)*G[{-1, -1}, β])/β^3 - 
      (I*Pi*(20 + 8*β + 13*β^2 + 16*β^3 + 46*β^4 + 8*β^5 + 
         β^6)*G[{-1, 1}, β])/β^3 - 
      (I*Pi*(20 - 8*β + 13*β^2 - 16*β^3 + 46*β^4 - 8*β^5 + 
         β^6)*G[{1, -1}, β])/β^3 + 
      (I*Pi*(20 - 8*β + 13*β^2 - 16*β^3 + 46*β^4 - 8*β^5 + 
         β^6)*G[{1, 1}, β])/β^3)*Log[2] - (4*Log[s/m^2]^3)/9 - 
    (4*Pi*(-3 + β^2)*(Pi + (4*I)*β + Pi*β^2)*Log[2/(1 + β)])/3 + 
    ((8*I)/3)*(-3 + β^2)*(Pi + (2*I)*β + Pi*β^2)*Log[2/(1 + β)]*
     Log[(1 - β)/(1 + β)] + 
    ((-20 - 272*β^2 + 72*β^4 + (-93 - (9*I)*Pi)*β^5 + 8*β^7 + 
       β^3*(210 + (18*I)*Pi - 46*Sqrt[2 - β^2]) + 
       β*(123 + (15*I)*Pi + 122*Sqrt[2 - β^2]))*
      Log[(1 - β)/(1 + β)]^2)/(18*β) + 
    (4*(-3 - 2*β^2 + β^4)*Log[2/(1 + β)]*Log[(1 - β)/(1 + β)]^
       2)/3 + ((4 + 5*β + 4*β^2 + 6*β^3 - 3*β^5)*
      Log[(1 - β)/(1 + β)]^3)/(18*β) + 
    Log[s/m^2]^2*((((2*I)/3)*((-18*I)*β + Pi*(1 + β)^2))/β + 
      (2*(1 + β^2)*Log[(1 - β)/(1 + β)])/(3*β)) - 
    (((8*I)/3)*Pi*(-1 + β^2)*Log[β/(1 + β)])/β - 
    (8*(-1 + β^2)*Log[(1 - β)/(1 + β)]*Log[β/(1 + β)])/
     (3*β) - (8*Pi*(I*(8 - 25*β^2 + 12*β^4) + 
       3*Pi*(-1 - 3*β - β^2 - 2*β^3 + β^5))*
      Log[(2*β)/(1 + β)])/(9*β) + 
    (4*(1 - 6*β + β^2 - 4*β^3 + 2*β^5)*Log[(1 - β)/(1 + β)]^
       2*Log[(2*β)/(1 + β)])/(3*β) + 
    (((8*I)/3)*Pi*(1 + β^2)*Log[(2*β)/(1 + β)]^2)/β - 
    (8*(8 - 6*β + 11*β^2)*Log[(1 - β)/(1 + β)]*Log[(1 + β)/2])/
     (9*β) + (4*(1 + β^2)*Log[(1 - β)/(1 + β)]^2*
      Log[(1 + β)/2])/(3*β) + (((16*I)/3)*Pi*(1 + β^2)*
      Log[(2*β)/(1 + β)]*Log[(1 + β)/2])/β + 
    (((24*I)*Pi*(1 + β^2) + 2*β*(24 - 61*Sqrt[2 - β^2] + 
         23*β^2*Sqrt[2 - β^2]))*Log[(1 + β)/2]^2)/(9*β) + 
    (8*(1 + β^2)*Log[(1 - β)/(1 + β)]*Log[(1 + β)/2]^2)/
     (3*β) + Log[(1 - β)/(1 + β)]*Log[(2*β)/(1 + β)]*
     ((8*(-8 + 25*β^2 - 12*β^4 + (6*I)*Pi*β*(-3 - 2*β^2 + 
           β^4)))/(9*β) + (16*(1 + β^2)*Log[(1 + β)/2])/
       (3*β)) - (((8*I)/3)*Pi*(-1 + β^2)*Log[1 + β])/β - 
    (8*(-1 + β^2)*Log[(1 - β)/(1 + β)]*Log[1 + β])/(3*β) + 
    (Pi*((2*I)*(61 - 23*β^2)*Sqrt[2 - β^2] + 
       Pi*(-5 - 6*β^2 + 3*β^4))*
      Log[((1 + β)*(-1 + Sqrt[2 - β^2]))/((1 - β)*
         (1 + Sqrt[2 - β^2]))])/9 + 
    ((2*(61 - 23*β^2)*Sqrt[2 - β^2] - (3*I)*Pi*(-5 - 6*β^2 + 
         3*β^4))*Log[(1 - β)/(1 + β)]*
      Log[((1 + β)*(-1 + Sqrt[2 - β^2]))/((1 - β)*
         (1 + Sqrt[2 - β^2]))])/9 + (5/6 + β^2 - β^4/2)*
     Log[(1 - β)/(1 + β)]^2*Log[((1 + β)*(-1 + Sqrt[2 - β^2]))/
       ((1 - β)*(1 + Sqrt[2 - β^2]))] + 
    (2*(61 - 23*β^2)*Sqrt[2 - β^2]*Log[(1 + β)/2]*
      Log[((1 + β)*(-1 + Sqrt[2 - β^2]))/((1 - β)*
         (1 + Sqrt[2 - β^2]))])/9 + 
    (((61 - 23*β^2)*Sqrt[2 - β^2] - (3*I)*Pi*(-5 - 6*β^2 + 
         3*β^4))*Log[((1 + β)*(-1 + Sqrt[2 - β^2]))/
         ((1 - β)*(1 + Sqrt[2 - β^2]))]^2)/18 + 
    (5/6 + β^2 - β^4/2)*Log[(1 - β)/(1 + β)]*
     Log[((1 + β)*(-1 + Sqrt[2 - β^2]))/((1 - β)*
         (1 + Sqrt[2 - β^2]))]^2 + 
    ((5 + 6*β^2 - 3*β^4)*Log[((1 + β)*(-1 + Sqrt[2 - β^2]))/
         ((1 - β)*(1 + Sqrt[2 - β^2]))]^3)/18 + 
    (4*Log[(1 + β)/2]*(298*β - 165*β^3 + 12*Pi^2*(1 + β^2) - 
       (6*I)*Pi*(8 + 11*β^2) + 36*(1 + β^2)*
        PolyLog[2, (1 - β)/(1 + β)]))/(27*β) + 
    (Log[(1 - β)/(1 + β)]*(112 + 12*Pi^2 + 596*β + (297*I)*Pi*β - 
       15*Pi^2*β + 1408*β^2 - (216*I)*Pi*β^2 + 12*Pi^2*β^2 - 
       330*β^3 + (630*I)*Pi*β^3 - 18*Pi^2*β^3 - 334*β^4 + 
       (132*I)*Pi*β^4 - (279*I)*Pi*β^5 + 9*Pi^2*β^5 + 48*β^6 + 
       (24*I)*Pi*β^7 + (366*I)*Pi*β*Sqrt[2 - β^2] - 
       (138*I)*Pi*β^3*Sqrt[2 - β^2] + 72*(1 - 12*β + β^2 - 
         8*β^3 + 4*β^5)*PolyLog[2, (1 - β)/(1 + β)] + 
       144*β*(-3 - 2*β^2 + β^4)*PolyLog[2, (-1 + β)/(1 + β)]))/
     (27*β) - Log[s/m^2]*((2*Log[16777216])/9 - 
      (4*(-5 + 6*β - 50*β^2 + 7*β^4)*Log[(1 - β)/(1 + β)])/
       (9*β) - (2*(1 + β^2)*Log[(1 - β)/(1 + β)]^2)/(3*β) - 
      (((8*I)/3)*Pi*(1 + β^2)*Log[β/(1 + β)])/β - 
      (8*(1 + β^2)*Log[(1 - β)/(1 + β)]*Log[β/(1 + β)])/
       (3*β) - (((8*I)/3)*(Pi - (2*I)*β + Pi*β^2)*Log[1 + β])/
       β - (8*(1 + β^2)*Log[(1 - β)/(1 + β)]*Log[1 + β])/
       (3*β) + (-12*Pi^2*(4 - 5*β + 4*β^2) - 
        (24*I)*Pi*(-5 - 48*β - 50*β^2 + 7*β^4) - 
        144*(1 + β^2)*PolyLog[2, (1 - β)/(1 + β)] + 
        β*(3467 - 336*β^2 - 1296*Zeta[3]))/(54*β)) - 
    ((720*I)*Pi + 720*β + 8640*Pi^2*β + (5265*I)*Pi^3*β + 
      270*Pi^4*β - (18060*I)*Pi*β^2 - 24720*Pi^2*β^2 - 
      239150*β^3 - (69885*I)*Pi*β^3 + 38880*Pi^2*β^3 - 
      (5670*I)*Pi^3*β^3 + 1116*Pi^4*β^3 - (46185*I)*Pi*β^4 - 
      23370*Pi^2*β^4 + 31200*β^5 + (14940*I)*Pi*β^5 + 
      8235*Pi^2*β^5 - (1215*I)*Pi^3*β^5 + 270*Pi^4*β^5 + 
      (10020*I)*Pi*β^6 + 720*Pi^2*β^6 - 1440*β^7 - 
      4185*Pi^2*β^7 - (1440*I)*Pi*β^8 + 360*Pi^2*β^9 + 
      3660*Pi^2*β^3*Sqrt[2 - β^2] - 1380*Pi^2*β^5*Sqrt[2 - β^2] + 
      720*β^2*(5 - 22*β^2 + 12*β^4 - (12*I)*Pi*β*
         (-3 - 2*β^2 + β^4))*PolyLog[2, (1 - β)/(1 + β)] + 
      4320*β^3*(-3 + β^2)*(β - I*Pi*(1 + β^2))*
       PolyLog[2, (-1 + β)/(1 + β)] + 21960*β^3*Sqrt[2 - β^2]*
       PolyLog[2, (1 - Sqrt[2 - β^2])/2] - 8280*β^5*Sqrt[2 - β^2]*
       PolyLog[2, (1 - Sqrt[2 - β^2])/2] + 
      2160*β^2*PolyLog[3, (1 - β)/(1 + β)] - 
      38880*β^3*PolyLog[3, (1 - β)/(1 + β)] + 
      2160*β^4*PolyLog[3, (1 - β)/(1 + β)] - 
      25920*β^5*PolyLog[3, (1 - β)/(1 + β)] + 
      12960*β^7*PolyLog[3, (1 - β)/(1 + β)] - 
      19440*β^3*PolyLog[3, (-1 + β)/(1 + β)] - 
      12960*β^5*PolyLog[3, (-1 + β)/(1 + β)] + 
      6480*β^7*PolyLog[3, (-1 + β)/(1 + β)] + 
      4320*β^2*PolyLog[3, (2*β)/(1 + β)] + 
      4320*β^4*PolyLog[3, (2*β)/(1 + β)] - 
      2700*β^3*PolyLog[3, (-1 + Sqrt[2 - β^2])/
         (1 + Sqrt[2 - β^2])] - 3240*β^5*
       PolyLog[3, (-1 + Sqrt[2 - β^2])/(1 + Sqrt[2 - β^2])] + 
      1620*β^7*PolyLog[3, (-1 + Sqrt[2 - β^2])/
         (1 + Sqrt[2 - β^2])] - 52245*β*Zeta[3] - 2160*β^2*Zeta[3] + 
      46845*β^3*Zeta[3] + (19440*I)*Pi*β^3*Zeta[3] - 
      2160*β^4*Zeta[3] + 11340*β^5*Zeta[3] + 1620*β^7*Zeta[3])/
     (810*β^3) + (G[{1}, β]*(6*Pi^2*β*(21 + 144*β - 188*β^2 + 
         153*β^3 - 65*β^4 + 135*β^5) - (27*I)*Pi^3*β*
        (13 - 9*β^2 - 5*β^4 + β^6) - 
       (12*I)*Pi*(4 - 290*β^2 + 396*β^3 - 762*β^4 + 513*β^5 + 
         27*β^6) + β*(-96 + β^4*(526 - 1701*Zeta[3]) + 
         3483*Zeta[3] + 162*β^6*Zeta[3] - 40*β^2*(-49 + 81*Zeta[3]))))/
     (108*β^4) + (G[{-1}, β]*
      (-6*Pi^2*β*(21 + 720*β - 188*β^2 + 243*β^3 - 65*β^4 + 
         45*β^5) + (27*I)*Pi^3*β*(13 - 9*β^2 - 5*β^4 + β^6) + 
       (12*I)*Pi*(4 - 290*β^2 - 396*β^3 - 762*β^4 - 513*β^5 + 
         27*β^6) + β*(96 - 3483*Zeta[3] - 162*β^6*Zeta[3] + 
         40*β^2*(-49 + 81*Zeta[3]) + β^4*(-526 + 1701*Zeta[3]))))/
     (108*β^4)))/4}


==> anc/H/H1.2loop.thr.m <==
Print["Two-loop hard amplitudes \!\(\*SubsuperscriptBox[\(H\), \(k, 1  γ\), \
\((2)\)]\) (k=1,3,4) as threshold expansions w.r.t. β at fixed \
Mβ/m=(1-\!\(\*SuperscriptBox[\(r\), \(2\)]\))/r/2 up to \
\!\(\*SuperscriptBox[\(β\), \(2\)]\). Only QED contributions from electrons \
and muons are considered.\nFormat: {{\!\(\*SubsuperscriptBox[\(H\), \(1, 1  \
γ\), \((2)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(3, 1  γ\), \
\((2)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(4, 1  γ\), \((2)\)]\)}, rrule}"\
]
{{SeriesData[β, 0, {-1/12*Pi^2, 
    -1/12*(Pi*(-17*I + 7*Pi - 12*Pi*r - (56*I)*r^2 + 20*Pi*r^2 - 124*Pi*r^3 + 
        (146*I)*r^4 + 30*Pi*r^4 + 124*Pi*r^5 - (56*I)*r^6 - 60*Pi*r^6 + 
        12*Pi*r^7 - (17*I)*r^8 + 3*Pi*r^8 + (5*I)*Log[(4*M^2)/m^2] - 
        (20*I)*r^2*Log[(4*M^2)/m^2] + (30*I)*r^4*Log[(4*M^2)/m^2] - 
        (20*I)*r^6*Log[(4*M^2)/m^2] + (5*I)*r^8*Log[(4*M^2)/m^2] - 
        (4*I)*Log[r] - (80*I)*r^2*Log[r] - 144*Pi*r^4*Log[r] + 
        (80*I)*r^6*Log[r] + (4*I)*r^8*Log[r] + (144*I)*r^4*Log[r]^2))/
      (-1 + r^2)^4, (I/1800)*(3835*I - 1500*Pi - (1696*I)*Pi^2 + 90*Pi^3 + 
      (3030*I)*Pi^2*Log[2] - (1500*I)*Log[(4*M^2)/m^2] + 
      (180*I)*Pi^2*Log[β] + (1200*I)*Log[(-2*r*β)/(-1 + r^2)] + 
      (1845*I)*Zeta[3]), (Pi*(-185*I + 72*Pi - 72*Pi*r - (508*I)*r^2 + 
       144*Pi*r^2 - 1464*Pi*r^3 + (1386*I)*r^4 + 360*Pi*r^4 + 1464*Pi*r^5 - 
       (508*I)*r^6 - 624*Pi*r^6 + 72*Pi*r^7 - (185*I)*r^8 + 48*Pi*r^8 + 
       (60*I)*Log[2] - (240*I)*r^2*Log[2] + (360*I)*r^4*Log[2] - 
       (240*I)*r^6*Log[2] + (60*I)*r^8*Log[2] + (30*I)*Log[(4*M^2)/m^2] - 
       (120*I)*r^2*Log[(4*M^2)/m^2] + (180*I)*r^4*Log[(4*M^2)/m^2] - 
       (120*I)*r^6*Log[(4*M^2)/m^2] + (30*I)*r^8*Log[(4*M^2)/m^2] - 
       (24*I)*Log[r] - (768*I)*r^2*Log[r] - 1728*Pi*r^4*Log[r] + 
       (768*I)*r^6*Log[r] + (24*I)*r^8*Log[r] + (1728*I)*r^4*Log[r]^2 + 
       (60*I)*Log[β] - (240*I)*r^2*Log[β] + (360*I)*r^4*Log[β] - 
       (240*I)*r^6*Log[β] + (60*I)*r^8*Log[β]))/(36*(-1 + r^2)^4), 
    (571655 + (367500*I)*Pi - 486789*Pi^2 - (39060*I)*Pi^3 + 32690*r^2 - 
      (735000*I)*Pi*r^2 + 973578*Pi^2*r^2 + (78120*I)*Pi^3*r^2 + 571655*r^4 + 
      (367500*I)*Pi*r^4 - 486789*Pi^2*r^4 - (39060*I)*Pi^3*r^4 + 
      890820*Pi^2*Log[2] - 1781640*Pi^2*r^2*Log[2] + 890820*Pi^2*r^4*Log[2] - 
      367500*Log[(4*M^2)/m^2] + 735000*r^2*Log[(4*M^2)/m^2] - 
      367500*r^4*Log[(4*M^2)/m^2] + 78120*Pi^2*Log[β] - 
      156240*Pi^2*r^2*Log[β] + 78120*Pi^2*r^4*Log[β] + 
      294000*Log[(-2*r*β)/(-1 + r^2)] + 2234400*r^2*
       Log[(-2*r*β)/(-1 + r^2)] + 294000*r^4*Log[(-2*r*β)/(-1 + r^2)] + 
      716310*Zeta[3] - 1432620*r^2*Zeta[3] + 716310*r^4*Zeta[3])/
     (264600*(-1 + r^2)^2)}, -2, 3, 1], 0, SeriesData[β, 0, 
   {-1/12*Pi^4, -1/27*(Pi*(28*I - 15*Pi + 27*Pi*r - (108*I)*r^2 + 27*Pi*r^2 - 
        78*Pi*r^3 + (108*I)*r^4 + 27*Pi*r^4 + 27*Pi*r^5 - (28*I)*r^6 - 
        15*Pi*r^6 + (30*I)*Log[r] - 18*Pi*Log[r] - (54*I)*r^2*Log[r] + 
        54*Pi*r^2*Log[r] - (54*I)*r^4*Log[r] - 54*Pi*r^4*Log[r] + 
        (30*I)*r^6*Log[r] + 18*Pi*r^6*Log[r] + (18*I)*Log[r]^2 - 
        (54*I)*r^2*Log[r]^2 + (54*I)*r^4*Log[r]^2 - (18*I)*r^6*Log[r]^2))/
      (-1 + r^2)^3, (209510 + (69885*I)*Pi - 22410*Pi^2 - 3660*Sqrt[2]*Pi^2 + 
      (540*I)*Pi^3 - 846*Pi^4 - 51600*Log[2] + 11880*Pi^2*Log[2] - 
      10980*Sqrt[2]*Log[2]^2 + (10980*I)*Sqrt[2]*Pi*Log[-1 + Sqrt[2]] - 
      450*Pi^2*Log[-1 + Sqrt[2]] - 10980*Sqrt[2]*Log[2]*Log[-1 + Sqrt[2]] + 
      2745*Sqrt[2]*Log[-1 + Sqrt[2]]^2 + (675*I)*Pi*Log[-1 + Sqrt[2]]^2 + 
      225*Log[-1 + Sqrt[2]]^3 - (10980*I)*Sqrt[2]*Pi*Log[1 + Sqrt[2]] + 
      450*Pi^2*Log[1 + Sqrt[2]] + 10980*Sqrt[2]*Log[2]*Log[1 + Sqrt[2]] - 
      5490*Sqrt[2]*Log[-1 + Sqrt[2]]*Log[1 + Sqrt[2]] - 
      (1350*I)*Pi*Log[-1 + Sqrt[2]]*Log[1 + Sqrt[2]] - 
      675*Log[-1 + Sqrt[2]]^2*Log[1 + Sqrt[2]] + 
      2745*Sqrt[2]*Log[1 + Sqrt[2]]^2 + (675*I)*Pi*Log[1 + Sqrt[2]]^2 + 
      675*Log[-1 + Sqrt[2]]*Log[1 + Sqrt[2]]^2 - 225*Log[1 + Sqrt[2]]^3 - 
      44085*Log[(4*M^2)/m^2] - (17280*I)*Pi*Log[(4*M^2)/m^2] - 
      900*Pi^2*Log[(4*M^2)/m^2] + 8640*Log[(4*M^2)/m^2]^2 + 
      (1080*I)*Pi*Log[(4*M^2)/m^2]^2 - 360*Log[(4*M^2)/m^2]^3 + 
      2160*Pi^2*Log[β] + 17280*Log[(-2*r*β)/(-1 + r^2)] - 
      21960*Sqrt[2]*PolyLog[2, 1/2 - 1/Sqrt[2]] + 
      2700*PolyLog[3, 3 - 2*Sqrt[2]] + 8640*Zeta[3] - (19440*I)*Pi*Zeta[3] + 
      19440*Log[(4*M^2)/m^2]*Zeta[3])/3240, 
    ((123*I)*Pi - 50*Pi^2 + 30*Pi^2*r - (32*I)*Pi*r^2 - 40*Pi^2*r^2 + 
      430*Pi^2*r^3 - (182*I)*Pi*r^4 - 180*Pi^2*r^4 - 430*Pi^2*r^5 - 
      (32*I)*Pi*r^6 + 280*Pi^2*r^6 - 30*Pi^2*r^7 + (123*I)*Pi*r^8 - 
      10*Pi^2*r^8 + (340*I)*Pi*Log[2] - (1360*I)*Pi*r^2*Log[2] + 
      (2040*I)*Pi*r^4*Log[2] - (1360*I)*Pi*r^6*Log[2] + 
      (340*I)*Pi*r^8*Log[2] - (120*I)*Pi*Log[(4*M^2)/m^2] + 
      (480*I)*Pi*r^2*Log[(4*M^2)/m^2] - (720*I)*Pi*r^4*Log[(4*M^2)/m^2] + 
      (480*I)*Pi*r^6*Log[(4*M^2)/m^2] - (120*I)*Pi*r^8*Log[(4*M^2)/m^2] + 
      (40*I)*Pi*Log[r] + (320*I)*Pi*r^2*Log[r] + 240*Pi^2*r^4*Log[r] - 
      (320*I)*Pi*r^6*Log[r] - (40*I)*Pi*r^8*Log[r] - 
      (240*I)*Pi*r^4*Log[r]^2 + (180*I)*Pi*Log[β] - 
      (720*I)*Pi*r^2*Log[β] + (1080*I)*Pi*r^4*Log[β] - 
      (720*I)*Pi*r^6*Log[β] + (180*I)*Pi*r^8*Log[β])/(30*(-1 + r^2)^4), 
    (-7874740 - (2780100*I)*Pi + 460404*Pi^2 + 123600*Sqrt[2]*Pi^2 - 
      (73440*I)*Pi^3 + 16920*Pi^4 + 18168680*r^2 + (5560200*I)*Pi*r^2 - 
      920808*Pi^2*r^2 - 247200*Sqrt[2]*Pi^2*r^2 + (146880*I)*Pi^3*r^2 - 
      33840*Pi^4*r^2 - 7874740*r^4 - (2780100*I)*Pi*r^4 + 460404*Pi^2*r^4 + 
      123600*Sqrt[2]*Pi^2*r^4 - (73440*I)*Pi^3*r^4 + 16920*Pi^4*r^4 + 
      1647600*Log[2] - 219600*Sqrt[2]*Log[2] - 274320*Pi^2*Log[2] - 
      3295200*r^2*Log[2] + 439200*Sqrt[2]*r^2*Log[2] + 
      548640*Pi^2*r^2*Log[2] + 1647600*r^4*Log[2] - 219600*Sqrt[2]*r^4*
       Log[2] - 274320*Pi^2*r^4*Log[2] + 357300*Sqrt[2]*Log[2]^2 - 
      714600*Sqrt[2]*r^2*Log[2]^2 + 357300*Sqrt[2]*r^4*Log[2]^2 - 
      219600*Log[1/2 + 1/Sqrt[2]] - 219600*Sqrt[2]*Log[1/2 + 1/Sqrt[2]] + 
      439200*r^2*Log[1/2 + 1/Sqrt[2]] + 439200*Sqrt[2]*r^2*
       Log[1/2 + 1/Sqrt[2]] - 219600*r^4*Log[1/2 + 1/Sqrt[2]] - 
      219600*Sqrt[2]*r^4*Log[1/2 + 1/Sqrt[2]] - (183150*I)*Sqrt[2]*Pi*
       Log[3 - 2*Sqrt[2]] - 1800*Pi^2*Log[3 - 2*Sqrt[2]] + 
      (366300*I)*Sqrt[2]*Pi*r^2*Log[3 - 2*Sqrt[2]] + 
      3600*Pi^2*r^2*Log[3 - 2*Sqrt[2]] - (183150*I)*Sqrt[2]*Pi*r^4*
       Log[3 - 2*Sqrt[2]] - 1800*Pi^2*r^4*Log[3 - 2*Sqrt[2]] - 
      91575*Sqrt[2]*Log[3 - 2*Sqrt[2]]^2 + (900*I)*Pi*Log[3 - 2*Sqrt[2]]^2 + 
      183150*Sqrt[2]*r^2*Log[3 - 2*Sqrt[2]]^2 - (1800*I)*Pi*r^2*
       Log[3 - 2*Sqrt[2]]^2 - 91575*Sqrt[2]*r^4*Log[3 - 2*Sqrt[2]]^2 + 
      (900*I)*Pi*r^4*Log[3 - 2*Sqrt[2]]^2 - 109800*Sqrt[2]*
       Log[-1 + Sqrt[2]] - (183150*I)*Sqrt[2]*Pi*Log[-1 + Sqrt[2]] + 
      219600*Sqrt[2]*r^2*Log[-1 + Sqrt[2]] + (366300*I)*Sqrt[2]*Pi*r^2*
       Log[-1 + Sqrt[2]] - 109800*Sqrt[2]*r^4*Log[-1 + Sqrt[2]] - 
      (183150*I)*Sqrt[2]*Pi*r^4*Log[-1 + Sqrt[2]] + 357300*Sqrt[2]*Log[2]*
       Log[-1 + Sqrt[2]] - 714600*Sqrt[2]*r^2*Log[2]*Log[-1 + Sqrt[2]] + 
      357300*Sqrt[2]*r^4*Log[2]*Log[-1 + Sqrt[2]] + 
      (1800*I)*Pi*Log[3 - 2*Sqrt[2]]*Log[-1 + Sqrt[2]] - 
      (3600*I)*Pi*r^2*Log[3 - 2*Sqrt[2]]*Log[-1 + Sqrt[2]] + 
      (1800*I)*Pi*r^4*Log[3 - 2*Sqrt[2]]*Log[-1 + Sqrt[2]] + 
      900*Log[3 - 2*Sqrt[2]]^2*Log[-1 + Sqrt[2]] - 
      1800*r^2*Log[3 - 2*Sqrt[2]]^2*Log[-1 + Sqrt[2]] + 
      900*r^4*Log[3 - 2*Sqrt[2]]^2*Log[-1 + Sqrt[2]] + 
      109800*Sqrt[2]*Log[1 + Sqrt[2]] + (183150*I)*Sqrt[2]*Pi*
       Log[1 + Sqrt[2]] - 219600*Sqrt[2]*r^2*Log[1 + Sqrt[2]] - 
      (366300*I)*Sqrt[2]*Pi*r^2*Log[1 + Sqrt[2]] + 109800*Sqrt[2]*r^4*
       Log[1 + Sqrt[2]] + (183150*I)*Sqrt[2]*Pi*r^4*Log[1 + Sqrt[2]] - 
      357300*Sqrt[2]*Log[2]*Log[1 + Sqrt[2]] + 714600*Sqrt[2]*r^2*Log[2]*
       Log[1 + Sqrt[2]] - 357300*Sqrt[2]*r^4*Log[2]*Log[1 + Sqrt[2]] - 
      (1800*I)*Pi*Log[3 - 2*Sqrt[2]]*Log[1 + Sqrt[2]] + 
      (3600*I)*Pi*r^2*Log[3 - 2*Sqrt[2]]*Log[1 + Sqrt[2]] - 
      (1800*I)*Pi*r^4*Log[3 - 2*Sqrt[2]]*Log[1 + Sqrt[2]] - 
      900*Log[3 - 2*Sqrt[2]]^2*Log[1 + Sqrt[2]] + 
      1800*r^2*Log[3 - 2*Sqrt[2]]^2*Log[1 + Sqrt[2]] - 
      900*r^4*Log[3 - 2*Sqrt[2]]^2*Log[1 + Sqrt[2]] + 
      109800*Log[3 + 2*Sqrt[2]] + (4500*I)*Sqrt[2]*Pi*Log[3 + 2*Sqrt[2]] - 
      219600*r^2*Log[3 + 2*Sqrt[2]] - (9000*I)*Sqrt[2]*Pi*r^2*
       Log[3 + 2*Sqrt[2]] + 109800*r^4*Log[3 + 2*Sqrt[2]] + 
      (4500*I)*Sqrt[2]*Pi*r^4*Log[3 + 2*Sqrt[2]] + 
      4500*Sqrt[2]*Log[-1 + Sqrt[2]]*Log[3 + 2*Sqrt[2]] - 
      9000*Sqrt[2]*r^2*Log[-1 + Sqrt[2]]*Log[3 + 2*Sqrt[2]] + 
      4500*Sqrt[2]*r^4*Log[-1 + Sqrt[2]]*Log[3 + 2*Sqrt[2]] - 
      4500*Sqrt[2]*Log[1 + Sqrt[2]]*Log[3 + 2*Sqrt[2]] + 
      9000*Sqrt[2]*r^2*Log[1 + Sqrt[2]]*Log[3 + 2*Sqrt[2]] - 
      4500*Sqrt[2]*r^4*Log[1 + Sqrt[2]]*Log[3 + 2*Sqrt[2]] + 
      1846500*Log[(4*M^2)/m^2] + (388800*I)*Pi*Log[(4*M^2)/m^2] + 
      18000*Pi^2*Log[(4*M^2)/m^2] - 3693000*r^2*Log[(4*M^2)/m^2] - 
      (777600*I)*Pi*r^2*Log[(4*M^2)/m^2] - 36000*Pi^2*r^2*Log[(4*M^2)/m^2] + 
      1846500*r^4*Log[(4*M^2)/m^2] + (388800*I)*Pi*r^4*Log[(4*M^2)/m^2] + 
      18000*Pi^2*r^4*Log[(4*M^2)/m^2] - 194400*Log[(4*M^2)/m^2]^2 - 
      (21600*I)*Pi*Log[(4*M^2)/m^2]^2 + 388800*r^2*Log[(4*M^2)/m^2]^2 + 
      (43200*I)*Pi*r^2*Log[(4*M^2)/m^2]^2 - 194400*r^4*Log[(4*M^2)/m^2]^2 - 
      (21600*I)*Pi*r^4*Log[(4*M^2)/m^2]^2 + 7200*Log[(4*M^2)/m^2]^3 - 
      14400*r^2*Log[(4*M^2)/m^2]^3 + 7200*r^4*Log[(4*M^2)/m^2]^3 + 
      82080*Pi^2*Log[β] - 164160*Pi^2*r^2*Log[β] + 
      82080*Pi^2*r^4*Log[β] - 547200*Log[(-2*r*β)/(-1 + r^2)] + 
      1094400*r^2*Log[(-2*r*β)/(-1 + r^2)] - 
      547200*r^4*Log[(-2*r*β)/(-1 + r^2)] - 
      115200*Log[(-2*r*β)/(-1 + r^2)]^2 + 
      230400*r^2*Log[(-2*r*β)/(-1 + r^2)]^2 - 
      115200*r^4*Log[(-2*r*β)/(-1 + r^2)]^2 + 714600*Sqrt[2]*
       PolyLog[2, 1/2 - 1/Sqrt[2]] - 1429200*Sqrt[2]*r^2*
       PolyLog[2, 1/2 - 1/Sqrt[2]] + 714600*Sqrt[2]*r^4*
       PolyLog[2, 1/2 - 1/Sqrt[2]] - 27000*Sqrt[2]*
       PolyLog[2, 3 - 2*Sqrt[2]] + 54000*Sqrt[2]*r^2*
       PolyLog[2, 3 - 2*Sqrt[2]] - 27000*Sqrt[2]*r^4*
       PolyLog[2, 3 - 2*Sqrt[2]] + 10800*PolyLog[3, 3 - 2*Sqrt[2]] - 
      21600*r^2*PolyLog[3, 3 - 2*Sqrt[2]] + 
      10800*r^4*PolyLog[3, 3 - 2*Sqrt[2]] + 938520*Zeta[3] + 
      (388800*I)*Pi*Zeta[3] - 1877040*r^2*Zeta[3] - 
      (777600*I)*Pi*r^2*Zeta[3] + 938520*r^4*Zeta[3] + 
      (388800*I)*Pi*r^4*Zeta[3] - 388800*Log[(4*M^2)/m^2]*Zeta[3] + 
      777600*r^2*Log[(4*M^2)/m^2]*Zeta[3] - 388800*r^4*Log[(4*M^2)/m^2]*
       Zeta[3])/(64800*(-1 + r^2)^2)}, -2, 3, 1]}, 
 r -> m/(M*β + Sqrt[m^2 + M^2*β^2])}


==> anc/H/H2.1loop.high.m <==
Print["One-loop hard amplitudes \!\(\*SubsuperscriptBox[\(H\), \(k, 2  γ\), \
\((1)\)]\) (k=1,3,4) at high energies.\nFormat: \
{{\!\(\*SubsuperscriptBox[\(H\), \(1, 2  γ\), \
\((1)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(3, 2  γ\), \
\((1)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(4, 2  γ\), \((1)\)]\)},nrules}, \
where nrules contain rules for notations."]
{{0, (I*Pi)/(t*u) - Log[-(t/s)]/(s*u) + 
   ((-t + u)*Log[-(t/s)]*((2*I)*Pi + Log[-(t/s)]))/(2*s*u^2) - 
   Log[-(u/s)]/(s*t) + ((t - u)*Log[-(u/s)]*((2*I)*Pi + Log[-(u/s)]))/
    (2*s*t^2), -((Log[-(t/s)]*((2*I)*Pi + Log[-(t/s)]))/u) + 
   (Log[-(u/s)]*((2*I)*Pi + Log[-(u/s)]))/t}, 
 {s -> 4/(1 - β^2), t -> (-2*(1 - c))/(1 - β^2), 
  u -> (-2*(1 + c))/(1 - β^2)}}


==> anc/H/H2.1loop.m <==
Print["One-loop hard amplitudes \!\(\*SubsuperscriptBox[\(H\), \(k, 2  γ\), \
\((1)\)]\) (k=1,3,4).\nFormat: {{\!\(\*SubsuperscriptBox[\(H\), \(1, 2  γ\), \
\((1)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(3, 2  γ\), \
\((1)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(4, 2  γ\), \((1)\)]\)},nrules}, \
where nrules contain rules for notations."]
{{(2*(G[{-c^(-1)}, β] - G[{c^(-1)}, β]))/(1 + t*(-2 + s + t)) + 
   (2*(-2 + s + 2*t)*(I*Pi + G[{-1}, β] + G[{1}, β] - 2*H[{1}, 1/2]))/
    ((-4 + s)*(1 + t*(-2 + s + t))) + 
   ((s*(-2 + s + 2*t))/(1 + t*(-2 + s + t))^2 + 
     ((-6*s^2 + s^3 - 4*s*(-2 + t) - 4*(-1 + t)^2)*(-2 + s + 2*t)*β)/
      ((-4 + s)^2*(1 + t*(-2 + s + t))^2))*(I*Pi*G[{-1}, β] + 
     G[{-1, -1}, β] + G[{-1, 1}, β] - 2*G[{-1}, β]*H[{1}, 1/2]) + 
   ((s*(-2 + s + 2*t))/(1 + t*(-2 + s + t))^2 - 
     ((-6*s^2 + s^3 - 4*s*(-2 + t) - 4*(-1 + t)^2)*(-2 + s + 2*t)*β)/
      ((-4 + s)^2*(1 + t*(-2 + s + t))^2))*(I*Pi*G[{1}, β] + 
     G[{1, -1}, β] + G[{1, 1}, β] - 2*G[{1}, β]*H[{1}, 1/2]) - 
   (2*(-1 + s + t)^2*(I*Pi*G[{-c^(-1)}, β] - G[{-c^(-1), -1}, β] - 
      G[{-c^(-1), 1}, β] + 2*G[{-c^(-1), -c^(-1)}, β] + 
      G[{-c - I*Sqrt[1 - c^2], -1}, β] + G[{-c - I*Sqrt[1 - c^2], 1}, 
       β] - G[{-c - I*Sqrt[1 - c^2], -c^(-1)}, β] + 
      G[{-c + I*Sqrt[1 - c^2], -1}, β] + G[{-c + I*Sqrt[1 - c^2], 1}, 
       β] - G[{-c + I*Sqrt[1 - c^2], -c^(-1)}, β] - 
      G[{-c - I*Sqrt[1 - c^2]}, β]*H[{1}, 1/2] - 
      G[{-c + I*Sqrt[1 - c^2]}, β]*H[{1}, 1/2]))/(1 + t*(-2 + s + t))^2 + 
   (2*(-1 + t)^2*(I*Pi*G[{c^(-1)}, β] - G[{c^(-1), -1}, β] - 
      G[{c^(-1), 1}, β] + 2*G[{c^(-1), c^(-1)}, β] + 
      G[{c - I*Sqrt[1 - c^2], -1}, β] + G[{c - I*Sqrt[1 - c^2], 1}, 
       β] - G[{c - I*Sqrt[1 - c^2], c^(-1)}, β] + 
      G[{c + I*Sqrt[1 - c^2], -1}, β] + G[{c + I*Sqrt[1 - c^2], 1}, 
       β] - G[{c + I*Sqrt[1 - c^2], c^(-1)}, β] - 
      G[{c - I*Sqrt[1 - c^2]}, β]*H[{1}, 1/2] - 
      G[{c + I*Sqrt[1 - c^2]}, β]*H[{1}, 1/2]))/(1 + t*(-2 + s + t))^2, 
  ((-I)*Pi)/(1 + t*(-2 + s + t)) + ((s*t + (s*t^2)/(-2 + s))^(-1) - 
     (1 + t*(-2 + s + t))^(-1))*(G[{-1}, β] + G[{1}, β]) - 
   ((-3 + s + t)*(-1 + s + t)*G[{-c^(-1)}, β])/
    (s*(-2 + s + t)*(1 + t*(-2 + s + t))) + ((-1 + t^2)*G[{c^(-1)}, β])/
    (s*t*(1 + t*(-2 + s + t))) + ((-t^(-1) + (-2 + s + t)^(-1))/s + 
     2/(1 + t*(-2 + s + t)))*H[{1}, 1/2] + 
   (-1/2*(-2 + s + 2*t)^2/(1 + t*(-2 + s + t))^2 - 
     ((-2*s + s^2 + (4*(-3 + s)*(1 + t*(-2 + s + t)))/(-4 + s))*β)/
      (2*(1 + t*(-2 + s + t))^2))*(I*Pi*G[{-1}, β] + G[{-1, -1}, β] + 
     G[{-1, 1}, β] - 2*G[{-1}, β]*H[{1}, 1/2]) + 
   (-1/2*(-2 + s + 2*t)^2/(1 + t*(-2 + s + t))^2 + 
     ((-2*s + s^2 + (4*(-3 + s)*(1 + t*(-2 + s + t)))/(-4 + s))*β)/
      (2*(1 + t*(-2 + s + t))^2))*(I*Pi*G[{1}, β] + G[{1, -1}, β] + 
     G[{1, 1}, β] - 2*G[{1}, β]*H[{1}, 1/2]) + 
   ((-1 + s + t)^2*(-2 + s + 2*t)*(I*Pi*G[{-c^(-1)}, β] - 
      G[{-c^(-1), -1}, β] - G[{-c^(-1), 1}, β] + 
      2*G[{-c^(-1), -c^(-1)}, β] + G[{-c - I*Sqrt[1 - c^2], -1}, β] + 
      G[{-c - I*Sqrt[1 - c^2], 1}, β] - G[{-c - I*Sqrt[1 - c^2], -c^(-1)}, 
       β] + G[{-c + I*Sqrt[1 - c^2], -1}, β] + 
      G[{-c + I*Sqrt[1 - c^2], 1}, β] - G[{-c + I*Sqrt[1 - c^2], -c^(-1)}, 
       β] - G[{-c - I*Sqrt[1 - c^2]}, β]*H[{1}, 1/2] - 
      G[{-c + I*Sqrt[1 - c^2]}, β]*H[{1}, 1/2]))/
    (s*(1 + t*(-2 + s + t))^2) - ((-1 + t)^2*(-2 + s + 2*t)*
     (I*Pi*G[{c^(-1)}, β] - G[{c^(-1), -1}, β] - G[{c^(-1), 1}, β] + 
      2*G[{c^(-1), c^(-1)}, β] + G[{c - I*Sqrt[1 - c^2], -1}, β] + 
      G[{c - I*Sqrt[1 - c^2], 1}, β] - G[{c - I*Sqrt[1 - c^2], c^(-1)}, 
       β] + G[{c + I*Sqrt[1 - c^2], -1}, β] + 
      G[{c + I*Sqrt[1 - c^2], 1}, β] - G[{c + I*Sqrt[1 - c^2], c^(-1)}, 
       β] - G[{c - I*Sqrt[1 - c^2]}, β]*H[{1}, 1/2] - 
      G[{c + I*Sqrt[1 - c^2]}, β]*H[{1}, 1/2]))/
    (s*(1 + t*(-2 + s + t))^2), (4*G[{-c^(-1)}, β])/(s*(-2 + s + t)) + 
   (4*G[{c^(-1)}, β])/(s*t) - 
   (4*(-2 + s + 2*t)*(G[{-1}, β] + G[{1}, β] - H[{1}, 1/2]))/
    (s*t*(-2 + s + t)) + (-((-2 + s + 2*t)/(1 + t*(-2 + s + t))) - 
     ((-2 + s)*(-2 + s + 2*t)*β)/((-4 + s)*(1 + t*(-2 + s + t))))*
    (I*Pi*G[{-1}, β] + G[{-1, -1}, β] + G[{-1, 1}, β] - 
     2*G[{-1}, β]*H[{1}, 1/2]) + (-((-2 + s + 2*t)/(1 + t*(-2 + s + t))) + 
     ((-2 + s)*(-2 + s + 2*t)*β)/((-4 + s)*(1 + t*(-2 + s + t))))*
    (I*Pi*G[{1}, β] + G[{1, -1}, β] + G[{1, 1}, β] - 
     2*G[{1}, β]*H[{1}, 1/2]) + 
   (2*(-2 + s + t)*(I*Pi*G[{-c^(-1)}, β] - G[{-c^(-1), -1}, β] - 
      G[{-c^(-1), 1}, β] + 2*G[{-c^(-1), -c^(-1)}, β] + 
      G[{-c - I*Sqrt[1 - c^2], -1}, β] + G[{-c - I*Sqrt[1 - c^2], 1}, 
       β] - G[{-c - I*Sqrt[1 - c^2], -c^(-1)}, β] + 
      G[{-c + I*Sqrt[1 - c^2], -1}, β] + G[{-c + I*Sqrt[1 - c^2], 1}, 
       β] - G[{-c + I*Sqrt[1 - c^2], -c^(-1)}, β] - 
      G[{-c - I*Sqrt[1 - c^2]}, β]*H[{1}, 1/2] - 
      G[{-c + I*Sqrt[1 - c^2]}, β]*H[{1}, 1/2]))/(1 + t*(-2 + s + t)) + 
   (2*t*(I*Pi*G[{c^(-1)}, β] - G[{c^(-1), -1}, β] - 
      G[{c^(-1), 1}, β] + 2*G[{c^(-1), c^(-1)}, β] + 
      G[{c - I*Sqrt[1 - c^2], -1}, β] + G[{c - I*Sqrt[1 - c^2], 1}, 
       β] - G[{c - I*Sqrt[1 - c^2], c^(-1)}, β] + 
      G[{c + I*Sqrt[1 - c^2], -1}, β] + G[{c + I*Sqrt[1 - c^2], 1}, 
       β] - G[{c + I*Sqrt[1 - c^2], c^(-1)}, β] - 
      G[{c - I*Sqrt[1 - c^2]}, β]*H[{1}, 1/2] - 
      G[{c + I*Sqrt[1 - c^2]}, β]*H[{1}, 1/2]))/(1 + t*(-2 + s + t))}, 
 {w -> Sqrt[(1 - c^2*β^2)/(1 - β^2)], 
  ξ -> (-Sqrt[1 - β] + Sqrt[1 + β])/(Sqrt[1 - β] + 
     Sqrt[1 + β]), χ -> ((Sqrt[1 - β] + Sqrt[1 + β])*
     (-Sqrt[1 - c*β] + Sqrt[1 + c*β]))/
    ((-Sqrt[1 - β] + Sqrt[1 + β])*(Sqrt[1 - c*β] + 
      Sqrt[1 + c*β])), s -> -4/(-1 + β^2), 
  t -> (1 - 2*c*β + β^2)/(-1 + β^2)}}


==> anc/H/H2.1loop.thr.m <==
Print["One-loop hard amplitudes \!\(\*SubsuperscriptBox[\(H\), \(k, 2  γ\), \
\((1)\)]\) (k=1,3,4) expanded in β up to \!\(\*SuperscriptBox[\(β\), \
\(6\)]\).\nFormat: {\!\(\*SubsuperscriptBox[\(H\), \(1, 2  γ\), \
\((1)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(3, 2  γ\), \
\((1)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(4, 2  γ\), \((1)\)]\)}."]
{SeriesData[β, 0, {(c*(-11 - I*Pi + 32*Log[2]))/30, 0, 
   (c*(5*(39 + I*Pi - 72*Log[2]) + c^2*(-221 - I*Pi + 352*Log[2])))/105, 0, 
   (c*(-26529 - (54*I)*Pi + 14*c^2*(5971 + (6*I)*Pi - 8832*Log[2]) + 
      39168*Log[2] + c^4*(-57401 - (30*I)*Pi + 84480*Log[2])))/7560}, 1, 7, 
  1], SeriesData[β, 0, {(-1 + I*Pi + Log[2])/6, 0, 
   (6*(7 - (3*I)*Pi - 9*Log[2]) + c^2*(-64 + I*Pi + 88*Log[2]))/60, 0, 
   (10*c^2*(489 - (2*I)*Pi - 696*Log[2]) + 12*(-87 + (8*I)*Pi + 124*Log[2]) + 
     c^4*(-3701 + (4*I)*Pi + 5312*Log[2]))/840, 0, 
   (28*c^4*(17917 - (3*I)*Pi - 25824*Log[2]) + 
     32*(661 + (6*I)*Pi - 957*Log[2]) + 3*c^2*(-81877 + (18*I)*Pi + 
       117984*Log[2]) + c^6*(-277003 + (30*I)*Pi + 399360*Log[2]))/15120}, 0, 
  7, 1], SeriesData[β, 0, {(2*c*(4 - I*Pi - 4*Log[2]))/3, 0, 
   (c*(-103 + (7*I)*Pi + c^2*(107 - (3*I)*Pi - 144*Log[2]) + 136*Log[2]))/10, 
   0, (c*(4425 - (5*I)*Pi + 4*c^4*(2249 - (10*I)*Pi - 3200*Log[2]) - 
      6360*Log[2] + 5*c^2*(-2685 + (13*I)*Pi + 3824*Log[2])))/210}, 1, 7, 1]}


==> anc/H/H3.2loop.high.m <==
Print["Two-loop hard amplitudes \!\(\*SubsuperscriptBox[\(H\), \(k, 3  γ\), \
\((2)\)]\) (k=1,3,4) at high energies.\nFormat: \
{{\!\(\*SubsuperscriptBox[\(H\), \(1, 3  γ\), \
\((2)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(3, 3  γ\), \
\((2)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(4, 3  γ\), \((2)\)]\)},nrules}, \
where nrules contain rules for notations."]
{{0, (((-2*I)/3)*Pi^3*(-2*t + u))/(t*u^2) + (2*Pi^4*(t - u)*(15*t^2 - 2*u^2))/
    (45*s*t^2*u^2) + (I*Pi*(-8*t + 6*u)*Log[-(t/s)])/(t*u^2) + 
   (2*Pi^2*(2*t^2 + t*u + 2*u^2)*Log[-(t/s)])/(3*s*t*u^2) + 
   ((4*t - 2*u)*Log[-(t/s)]^2)/(s*u^2) - ((2*I)*Pi*(t + 3*u)*Log[-(t/s)]^2)/
    (s*u^2) - ((t + 9*u)*Log[-(t/s)]^3)/(3*s*u^2) + 
   (I*Pi*(-6*t + 8*u)*Log[-(u/s)])/(t^2*u) - 
   (2*Pi^2*(2*t^2 + t*u + 2*u^2)*Log[-(u/s)])/(3*s*t^2*u) - 
   (4*Pi^2*(t - u)*(3*t^2 + u^2)*Log[-(t/s)]*Log[-(u/s)])/(3*s*t^2*u^2) + 
   I*Pi*(-6/u^2 + (-6*t + 2*u)/(s*t^2))*Log[-(t/s)]*Log[-(u/s)] - 
   (3*Log[-(t/s)]^2*Log[-(u/s)])/u^2 + (2*(t - 2*u)*Log[-(u/s)]^2)/(s*t^2) + 
   ((2*I)*Pi*(3*t + u)*Log[-(u/s)]^2)/(s*t^2) + 
   (Pi^2*(t - u)*(4*t^2 + u^2)*Log[-(u/s)]^2)/(3*s*t^2*u^2) + 
   (3*Log[-(t/s)]*Log[-(u/s)]^2)/t^2 + ((9*t + u)*Log[-(u/s)]^3)/(3*s*t^2) + 
   ((t - u)*(2*t^2 - 3*u^2)*Log[-(u/s)]^4)/(3*s*t^2*u^2) + 
   (4*(t - u)*(-Pi^2 + (9*Log[-(t/s)]*Log[-(u/s)])/2))/(3*s*t*u) - 
   (8*I)*Pi*(t^(-2) + u^(-2) - 1/(t*u))*PolyLog[2, -(t/s)] + 
   (8*t*(Log[-(t/s)]*PolyLog[2, -(t/s)] - PolyLog[3, -(t/s)]))/(s*u^2) - 
   (8*u*(Log[-(u/s)]*PolyLog[2, -(u/s)] - PolyLog[3, -(u/s)]))/(s*t^2) + 
   ((-t + u)*((2*I)*Pi^3*Log[-(t/s)] - 5*Pi^2*Log[-(t/s)]^2 + 
      (4*I)*Pi*Log[-(t/s)]^3 + Log[-(t/s)]^4 + 4*Log[-(t/s)]^3*Log[-(u/s)] + 
      (24*I)*Pi*Log[-(t/s)]*Log[-(u/s)]^2 + 
      12*(Log[-(t/s)]^2 + (2*I)*Pi*Log[-(u/s)] + 2*Log[-(t/s)]*Log[-(u/s)])*
       PolyLog[2, -(t/s)] + (48*I)*Pi*Log[-(u/s)]*PolyLog[2, -(u/s)] - 
      24*Log[-(t/s)]*PolyLog[3, -(t/s)] - (48*I)*Pi*PolyLog[3, -(u/s)]))/
    (3*s*u^2) + ((t - u)*(((-4*I)/3)*Pi*Log[-(u/s)]^3 - 
      (8*I)*Pi*Log[-(t/s)]*PolyLog[2, -(t/s)] - 4*Log[-(u/s)]^2*
       PolyLog[2, -(u/s)] + (16*I)*Pi*PolyLog[3, -(t/s)] + 
      8*Log[-(u/s)]*PolyLog[3, -(u/s)]))/(s*t^2) - 
   (8*(t - u)*(t^2 - 2*u^2)*(Log[-(u/s)]*PolyLog[3, -(t/s)] - 
      PolyLog[4, -(t/s)]))/(s*t^2*u^2) - 
   (2*(t - u)*(2*t^2 - u^2)*((-I)*Pi^3*Log[-(u/s)] + 
      6*Log[-(t/s)]^2*Log[-(u/s)]^2 + 2*Log[-(t/s)]*Log[-(u/s)]^3 + 
      12*Log[-(t/s)]*Log[-(u/s)]*PolyLog[2, -(u/s)] - 
      12*Log[-(t/s)]*PolyLog[3, -(u/s)] + 12*PolyLog[4, -(u/s)]))/
    (3*s*t^2*u^2) + 8*(t^(-2) - u^(-2))*Zeta[3] - 
   (8*(t - u)^2*(-(Pi^2*PolyLog[2, -(t/s)]) + 6*PolyLog[4, -(t/u)] - 
      3*Log[t/u]*Zeta[3]))/(3*t^2*u^2), 
  Pi^4*(-8/(45*t) - (4*(3*t + u))/(9*s*u)) - 
   (2*Pi^2*(5*t + 7*u)*Log[-(t/s)]^2)/(3*s*u) + (2*(t + 3*u)*Log[-(t/s)]^3)/
    (3*s*u) - Pi^2*(-4/s - 8/(3*t))*Log[-(u/s)] - 
   (4*I)*Pi*(t^(-1) - 3/u)*Log[-(t/s)]*Log[-(u/s)] - 
   (8*Pi^2*(2/s + t^(-1) + 3/u)*Log[-(t/s)]*Log[-(u/s)])/3 + 
   (4/s + 6/u)*Log[-(t/s)]^2*Log[-(u/s)] - 
   (2*Pi^2*(2/s - t^(-1) - 4/u)*Log[-(u/s)]^2)/3 + 
   (4/s + 6/t)*Log[-(t/s)]*Log[-(u/s)]^2 + (-20/s + 8*(t^(-1) - 2/u))*
    Log[-(t/s)]^2*Log[-(u/s)]^2 + (2*(3*t + u)*Log[-(u/s)]^3)/(3*s*t) + 
   (2*(-s^(-1) - 3/t + 2/u)*Log[-(u/s)]^4)/3 - Pi*(-4/s - 8/(3*u))*
    Log[-(t/s)]*(Pi - (6*I)*Log[-(u/s)]^2) + 
   ((16*Pi^2)/3 - 28*Log[-(t/s)]*Log[-(u/s)] + 14*Log[-(u/s)]^2 + 
     2*Log[-(t/s)]^2*(7 + (4*I)*Pi*Log[-(u/s)]))/s + 
   (((4*I)/3)*(t - u)*(Pi^3*Log[-(t/s)] + 12*(Pi - I*Log[-(t/s)])*Log[-(u/s)]*
       PolyLog[2, -(t/s)]))/(s*u) + (32/s + 32/t - 16/u)*Log[-(u/s)]*
    PolyLog[3, -(t/s)] - (2*(((4*I)/3)*Pi^3 + (2*I)*Pi*Log[-(t/s)]^2 + 
      (4*Log[-(t/s)]^3*Log[-(u/s)])/3 + 4*Log[-(t/s)]^2*PolyLog[2, -(t/s)] - 
      8*Log[-(t/s)]*PolyLog[3, -(t/s)]))/u + 
   (8*u*(I*Pi*Log[-(u/s)]^3 - 6*Log[-(u/s)]*PolyLog[2, -(u/s)] - 
      (12*I)*Pi*PolyLog[3, -(t/s)] + 6*PolyLog[3, -(u/s)]))/(3*s*t) + 
   (8*t*(I*Pi*Log[-(t/s)]^3 + Log[-(t/s)]^4/4 - 6*Log[-(t/s)]*
       PolyLog[2, -(t/s)] + (12*I)*Pi*Log[-(u/s)]*PolyLog[2, -(u/s)] + 
      6*PolyLog[3, -(t/s)] - (12*I)*Pi*PolyLog[3, -(u/s)]))/(3*s*u) + 
   (4*(t^(-1) + (2*t)/(s*u))*((-I)*Pi^3*Log[-(u/s)] + 
      12*Log[-(t/s)]*Log[-(u/s)]*PolyLog[2, -(u/s)] - 
      12*Log[-(t/s)]*PolyLog[3, -(u/s)]))/3 + 
   (2*((-8*I)*Pi*Log[-(t/s)]*PolyLog[2, -(t/s)] + 
      2*Log[-(u/s)]*((-I)*Pi*Log[-(u/s)] - 2*Log[-(u/s)]*PolyLog[2, -(u/s)] + 
        4*PolyLog[3, -(u/s)])))/t + 16*(-2/t + u^(-1))*PolyLog[4, -(t/s)] + 
   (8*(t^(-1) - 2/u)*(Log[-(t/s)]*Log[-(u/s)]^3 + 6*PolyLog[4, -(u/s)]))/3 + 
   16*(t^(-1) + u^(-1))*Zeta[3] - 
   (16*(t^(-1) - u^(-1))*(-(Pi*(-3*I + Pi)*PolyLog[2, -(t/s)]) + 
      6*PolyLog[4, -(t/u)] - 3*Log[t/u]*Zeta[3]))/3}, 
 {s -> 4/(1 - β^2), t -> (-2*(1 - c))/(1 - β^2), 
  u -> (-2*(1 + c))/(1 - β^2)}}


==> anc/H/H3.2loop.thr.m <==
Print["Two-loop hard amplitudes \!\(\*SubsuperscriptBox[\(H\), \(k, 3  γ\), \
\((2)\)]\) (k=1,3,4) expanded in β up to \!\(\*SuperscriptBox[\(β\), \
\(6\)]\).\nFormat: {\!\(\*SubsuperscriptBox[\(H\), \(1, 3  γ\), \
\((2)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(3, 3  γ\), \
\((2)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(4, 3  γ\), \((2)\)]\)}."]
{SeriesData[β, 0, {-11/4 - (3139*Pi^4)/1440 + 
    Pi^3*((-1105*I)/144 + (12*I)*Log[2]) + (14*Log[2]^3)/3 - 
    (23*Log[2]^4)/3 + (Pi^2*(-25 + 504*Log[3/2] + 298*Log[2] - 12*Log[2]^2 - 
       864*PolyLog[2, -1/2]))/36 + 2*Log[2]^2*(7 + 7*Log[3/2] - 
      12*PolyLog[2, -1/2]) - 28*PolyLog[3, -1/2] - 144*PolyLog[4, -1/2] - 
    136*PolyLog[4, 1/2] + Log[2]*(112/3 - 28*PolyLog[2, -1/2] - 
      96*PolyLog[3, -1/2] - 119*Zeta[3]) + (81*Zeta[3])/8 + 
    (I/3)*Pi*(-79 + 54*Zeta[3]), 0, 451/135 + (1633*Pi^4)/160 + 
    Pi^3*((751*I)/20 - (56*I)*Log[2]) - (4646*Log[2])/27 - (586*Log[2]^2)/9 - 
    (143*Log[3/2]*Log[2]^2)/2 - (143*Log[2]^3)/6 + (109*Log[2]^4)/3 + 
    143*Log[2]*PolyLog[2, -1/2] + 112*Log[2]^2*PolyLog[2, -1/2] + 
    Pi^2*(539/180 - (143*Log[3/2])/2 - (3359*Log[2])/90 + Log[2]^2 + 
      112*PolyLog[2, -1/2]) + 143*PolyLog[3, -1/2] + 
    448*Log[2]*PolyLog[3, -1/2] + 672*PolyLog[4, -1/2] + 
    648*PolyLog[4, 1/2] + Pi*((334*I)/3 - (84*I)*Zeta[3]) - 
    (3131*Zeta[3])/120 + 567*Log[2]*Zeta[3] - 
    (c^2*(663975*Pi^4 - (90*I)*Pi^3*(-27469 + 40320*Log[2]) - 
       240*Pi^2*(-924 + 20430*Log[3/2] + 10303*Log[2] - 90*Log[2]^2 - 
         30240*PolyLog[2, -1/2]) + (96*I)*Pi*(72679 + 60*Log[2] - 
         56700*Zeta[3]) + 4*(-13514 - 408600*Log[2]^3 + 599400*Log[2]^4 - 
         1080*Log[2]^2*(1036 + 1135*Log[3/2] - 1680*PolyLog[2, -1/2]) + 
         2451600*PolyLog[3, -1/2] + 10886400*PolyLog[4, -1/2] + 
         10756800*PolyLog[4, 1/2] - 153315*Zeta[3] + 
         8*Log[2]*(-365144 + 306450*PolyLog[2, -1/2] + 
           907200*PolyLog[3, -1/2] + 1176525*Zeta[3]))))/21600, 0, 
   81523/22400 - (11939*Pi^4)/480 + Pi^3*((-5034439*I)/53760 + 
      (136*I)*Log[2]) + (31772*Log[2])/75 + (7498*Log[2]^2)/45 + 
    (367*Log[3/2]*Log[2]^2)/2 + (367*Log[2]^3)/6 - (269*Log[2]^4)/3 + 
    Pi^2*(-6905/1008 + (367*Log[3/2])/2 + (11401*Log[2])/126 - Log[2]^2 - 
      272*PolyLog[2, -1/2]) - 367*Log[2]*PolyLog[2, -1/2] - 
    272*Log[2]^2*PolyLog[2, -1/2] - 367*PolyLog[3, -1/2] - 
    1088*Log[2]*PolyLog[3, -1/2] - 1632*PolyLog[4, -1/2] - 
    1608*PolyLog[4, 1/2] + Pi*((-678211*I)/2700 + (204*I)*Zeta[3]) + 
    (779089*Zeta[3])/26880 - 1407*Log[2]*Zeta[3] + 
    c^4*(103480679/4233600 - (67555*Pi^4)/288 + 
      Pi^3*((-9503323*I)/10752 + (1280*I)*Log[2]) + (10555*Log[2]^3)/18 - 
      (2555*Log[2]^4)/3 + Log[2]^2*(172174/105 + (10555*Log[3/2])/6 - 
        2560*PolyLog[2, -1/2]) + Pi^2*(-220793/3024 + (10555*Log[3/2])/6 + 
        (110513*Log[2])/126 - (5*Log[2]^2)/3 - 2560*PolyLog[2, -1/2]) - 
      (10555*PolyLog[3, -1/2])/3 - 15360*PolyLog[4, -1/2] - 
      15320*PolyLog[4, 1/2] + Log[2]*(137574869/33075 - 
        (10555*PolyLog[2, -1/2])/3 - 10240*PolyLog[3, -1/2] - 
        13405*Zeta[3]) + Pi*((-309861163*I)/132300 + ((88*I)/315)*Log[2] + 
        (1920*I)*Zeta[3]) + (642589*Zeta[3])/5376) + 
    c^2*(-20674901/705600 + (34467*Pi^4)/160 + 
      Pi^3*((7267573*I)/8960 - (1176*I)*Log[2]) - (1073*Log[2]^3)/2 + 
      781*Log[2]^4 + Log[2]^2*(-281810/189 - (3219*Log[3/2])/2 + 
        2352*PolyLog[2, -1/2]) + Pi^2*(98561/1512 - (3219*Log[3/2])/2 - 
        (33595*Log[2])/42 + 3*Log[2]^2 + 2352*PolyLog[2, -1/2]) + 
      3219*PolyLog[3, -1/2] + 14112*PolyLog[4, -1/2] + 
      14040*PolyLog[4, 1/2] + (I/2450)*Pi*(5294663 + 280*Log[2] - 
        4321800*Zeta[3]) - (660963*Zeta[3])/4480 + 
      Log[2]*(-41633402/11025 + 3219*PolyLog[2, -1/2] + 
        9408*PolyLog[3, -1/2] + 12285*Zeta[3])), 0, 
   -8371949/1270080 + (65443*Pi^4)/1440 + 
    Pi^3*((41584723*I)/241920 - (248*I)*Log[2]) - (15787066*Log[2])/19845 - 
    (907834*Log[2]^2)/2835 - (3413*Log[3/2]*Log[2]^2)/10 - 
    (3413*Log[2]^3)/30 + 165*Log[2]^4 + (3413*Log[2]*PolyLog[2, -1/2])/5 + 
    496*Log[2]^2*PolyLog[2, -1/2] + Pi^2*(496093/37800 - (3413*Log[3/2])/10 - 
      (318299*Log[2])/1890 + Log[2]^2/3 + 496*PolyLog[2, -1/2]) + 
    (3413*PolyLog[3, -1/2])/5 + 1984*Log[2]*PolyLog[3, -1/2] + 
    2976*PolyLog[4, -1/2] + 2968*PolyLog[4, 1/2] + 
    Pi*((443877851*I)/992250 - (372*I)*Zeta[3]) - (21859*Zeta[3])/896 + 
    2597*Log[2]*Zeta[3] + c^2*(692647097/12700800 - (128803*Pi^4)/160 + 
      Pi^3*((-490652089*I)/161280 + (4392*I)*Log[2]) + (60529*Log[2]^3)/30 - 
      2925*Log[2]^4 + Log[2]^2*(5363518/945 + (60529*Log[3/2])/10 - 
        8784*PolyLog[2, -1/2]) + Pi^2*(-18384203/75600 + 
        (60529*Log[3/2])/10 + (1895143*Log[2])/630 - 3*Log[2]^2 - 
        8784*PolyLog[2, -1/2]) - (60529*PolyLog[3, -1/2])/5 - 
      52704*PolyLog[4, -1/2] - 52632*PolyLog[4, 1/2] + 
      Log[2]*(157379633/11025 - (60529*PolyLog[2, -1/2])/5 - 
        35136*PolyLog[3, -1/2] - 46053*Zeta[3]) + 
      Pi*((-2626344131*I)/330750 + ((118*I)/105)*Log[2] + (6588*I)*Zeta[3]) + 
      (3159223*Zeta[3])/8960) + c^4*(-134973073/1905120 + (208355*Pi^4)/96 + 
      Pi^3*((198376457*I)/24192 - (11840*I)*Log[2]) - (490057*Log[2]^3)/90 + 
      (23665*Log[2]^4)/3 + Log[2]^2*(-130456618/8505 - (490057*Log[3/2])/30 + 
        23680*PolyLog[2, -1/2]) + Pi^2*(113649253/170100 - 
        (490057*Log[3/2])/30 - (15384253*Log[2])/1890 + 5*Log[2]^2 + 
        23680*PolyLog[2, -1/2]) + (490057*PolyLog[3, -1/2])/15 + 
      142080*PolyLog[4, -1/2] + 141960*PolyLog[4, 1/2] + 
      Pi*((21253080293*I)/992250 - ((388*I)/105)*Log[2] - 
        (17760*I)*Zeta[3]) - (5284043*Zeta[3])/6720 + 
      Log[2]*(-768354812/19845 + (490057*PolyLog[2, -1/2])/15 + 
        94720*PolyLog[3, -1/2] + 124215*Zeta[3])) + 
    c^6*(111059567/9072000 - (2128693*Pi^4)/1440 + 
      Pi^3*((-386022697*I)/69120 + (8064*I)*Log[2]) + (334013*Log[2]^3)/90 - 
      (16121*Log[2]^4)/3 + Log[2]^2*(4007160026/382725 + 
        (334013*Log[3/2])/30 - 16128*PolyLog[2, -1/2]) + 
      Pi^2*(-2809658293/6123600 + (334013*Log[3/2])/30 + 
        (1499941*Log[2])/270 - (7*Log[2]^2)/3 - 16128*PolyLog[2, -1/2]) - 
      (334013*PolyLog[3, -1/2])/15 - 96768*PolyLog[4, -1/2] - 
      96712*PolyLog[4, 1/2] + Log[2]*(2411218859/91125 - 
        (334013*PolyLog[2, -1/2])/15 - 64512*PolyLog[3, -1/2] - 
        84623*Zeta[3]) + (1759367*Zeta[3])/3840 + 
      (I/141750)*Pi*(-2068021661 + 372780*Log[2] + 1714608000*Zeta[3]))}, 0, 
  7, 1], SeriesData[β, 0, 
  {(c*(6336*Pi^4 - (5*I)*Pi^3*(-4733 + 6912*Log[2]) - 
      20*Pi^2*(-77 + 2484*Log[3/2] + 1296*Log[2] - 3456*PolyLog[2, -1/2]) + 
      (80*I)*Pi*(817 + 24*Log[2] - 648*Zeta[3]) + 
      10*(670 - 1656*Log[2]^3 + 2304*Log[2]^4 - 24*Log[2]^2*
         (272 + 207*Log[3/2] - 288*PolyLog[2, -1/2]) + 
        9936*PolyLog[3, -1/2] + 41472*PolyLog[4, -1/2] + 
        41472*PolyLog[4, 1/2] + 2439*Zeta[3] + 16*Log[2]*
         (-634 + 621*PolyLog[2, -1/2] + 1728*PolyLog[3, -1/2] + 
          2268*Zeta[3]))))/1440, 0, 
   (c*(-12*(69164 + 158400*Pi^4 - 410400*Log[2]^3 + 576000*Log[2]^4 - 
        (135*I)*Pi^3*(-4417 + 6400*Log[2]) - 30*Pi^2*(-743 + 41040*Log[3/2] + 
          20936*Log[2] - 57600*PolyLog[2, -1/2]) - 4320*Log[2]^2*
         (361 + 285*Log[3/2] - 400*PolyLog[2, -1/2]) + 
        2462400*PolyLog[3, -1/2] + 10368000*PolyLog[4, -1/2] + 
        10368000*PolyLog[4, 1/2] + (48*I)*Pi*(33113 + 120*Log[2] - 
          27000*Zeta[3]) + 426150*Zeta[3] + 32*Log[2]*
         (-74059 + 76950*PolyLog[2, -1/2] + 216000*PolyLog[3, -1/2] + 
          283500*Zeta[3])) + c^2*(3231360*Pi^4 - 8276400*Log[2]^3 + 
        11750400*Log[2]^4 - (135*I)*Pi^3*(-90377 + 130560*Log[2]) - 
        20*Pi^2*(-25609 + 1241460*Log[3/2] + 624528*Log[2] - 
          1762560*PolyLog[2, -1/2]) - 80*Log[2]^2*(367796 + 310365*Log[3/2] - 
          440640*PolyLog[2, -1/2]) + 54*(4974 + 919600*PolyLog[3, -1/2] + 
          3916800*PolyLog[4, -1/2] + 3916800*PolyLog[4, 1/2] + 
          89635*Zeta[3]) - (144*I)*Pi*(-222739 + 740*Log[2] + 
          183600*Zeta[3]) + 96*Log[2]*(-514102 + 517275*PolyLog[2, -1/2] + 
          1468800*PolyLog[3, -1/2] + 1927800*Zeta[3]))))/64800, 0, 
   c*(-4367603/1693440 + (308*Pi^4)/3 + Pi^3*((41700863*I)/107520 - 
       (560*I)*Log[2]) - (9887428*Log[2])/6615 - (913009*Log[2]^2)/945 - 
     (3163*Log[3/2]*Log[2]^2)/4 - (3163*Log[2]^3)/12 + (1120*Log[2]^4)/3 + 
     (3163*Log[2]*PolyLog[2, -1/2])/2 + 1120*Log[2]^2*PolyLog[2, -1/2] + 
     Pi^2*(403519/30240 - (3163*Log[3/2])/4 - (125473*Log[2])/315 + 
       1120*PolyLog[2, -1/2]) + (3163*PolyLog[3, -1/2])/2 + 
     4480*Log[2]*PolyLog[3, -1/2] + 6720*PolyLog[4, -1/2] + 
     6720*PolyLog[4, 1/2] + c^2*(223766983/4233600 - 440*Pi^4 + 
       Pi^3*((-89401927*I)/53760 + (2400*I)*Log[2]) + (2245*Log[2]^3)/2 - 
       1600*Log[2]^4 + Log[2]^2*(2226398/567 + (6735*Log[3/2])/2 - 
         4800*PolyLog[2, -1/2]) + Pi^2*(-3378029/45360 + (6735*Log[3/2])/2 + 
         (75976*Log[2])/45 - 4800*PolyLog[2, -1/2]) - 6735*PolyLog[3, -1/2] - 
       28800*PolyLog[4, -1/2] - 28800*PolyLog[4, 1/2] + 
       Log[2]*(220377698/33075 - 6735*PolyLog[2, -1/2] - 
         19200*PolyLog[3, -1/2] - 25200*Zeta[3]) + 
       Pi*((-287610073*I)/66150 + ((134*I)/7)*Log[2] + (3600*I)*Zeta[3]) - 
       (2608867*Zeta[3])/5376) + (1344289*Zeta[3])/7680 + 
     5880*Log[2]*Zeta[3] - (I/8820)*Pi*(-8973091 + 48384*Log[2] + 
       7408800*Zeta[3]) + c^4*(-782528009/14112000 + (5632*Pi^4)/15 + 
       Pi^3*((152602271*I)/107520 - (2048*I)*Log[2]) - 
       (171901*Log[2]^3)/180 + (4096*Log[2]^4)/3 + 
       Log[2]^2*(-138433021/42525 - (171901*Log[3/2])/60 + 
         4096*PolyLog[2, -1/2]) + Pi^2*(2812661/38880 - 
         (171901*Log[3/2])/60 - (451817*Log[2])/315 + 
         4096*PolyLog[2, -1/2]) + (171901*PolyLog[3, -1/2])/30 + 
       24576*PolyLog[4, -1/2] + 24576*PolyLog[4, 1/2] + 
       Pi*((2450894527*I)/661500 - ((4076*I)/315)*Log[2] - 
         (3072*I)*Zeta[3]) + (3329563*Zeta[3])/10752 + 
       Log[2]*(-2886877783/496125 + (171901*PolyLog[2, -1/2])/30 + 
         16384*PolyLog[3, -1/2] + 21504*Zeta[3])))}, 1, 7, 1], 
 SeriesData[β, 0, {(-191*Pi^4)/240 + 12*(1 + Log[3/2])*Log[2]^2 + 
    4*Log[2]^3 + 2*Log[2]^4 + (I/6)*Pi^3*(-23 + 24*Log[2]) + 
    (Pi^2*(-1 + 36*Log[3/2] - 6*Log[2]^2 + Log[32]))/3 - 
    24*PolyLog[3, -1/2] + 48*PolyLog[4, 1/2] - (91*Zeta[3])/2 + 
    (2*I)*Pi*(-1 + 7*Zeta[3]) - 2*Log[2]*(-8 + 12*PolyLog[2, -1/2] + 
      7*Zeta[3]), 0, 11/4 + (631*Pi^4)/720 + 
    Pi^3*((745*I)/144 - (4*I)*Log[2]) + (16*Log[2])/3 - 64*Log[2]^2 - 
    24*Log[3/2]*Log[2]^2 - 8*Log[2]^3 - (2*Log[2]^4)/3 - 
    (Pi^2*(37 + 864*Log[3/2] + 284*Log[2] - 24*Log[2]^2))/36 + 
    48*Log[2]*PolyLog[2, -1/2] + 48*PolyLog[3, -1/2] - 16*PolyLog[4, 1/2] + 
    (1041*Zeta[3])/8 + 42*Log[2]*Zeta[3] - (I/3)*Pi*(41 + 42*Zeta[3]) - 
    (c^2*(2199*Pi^4 - (5*I)*Pi^3*(-2189 + 2304*Log[2]) - 
       20*Pi^2*(93 + 1476*Log[3/2] + 620*Log[2] + 72*Log[2]^2 - 
         1152*PolyLog[2, -1/2]) + (80*I)*Pi*(-235 + 48*Log[2] - 
         216*Zeta[3]) + 10*(-514 - 984*Log[2]^3 + 912*Log[2]^4 - 
         24*Log[2]^2*(412 + 123*Log[3/2] - 96*PolyLog[2, -1/2]) + 
         5904*PolyLog[3, -1/2] + 13824*PolyLog[4, -1/2] + 
         17280*PolyLog[4, 1/2] + 9315*Zeta[3] + 16*Log[2]*
          (286 + 369*PolyLog[2, -1/2] + 576*PolyLog[3, -1/2] + 
           945*Zeta[3]))))/720, 0, -6053/540 + ((134*I)/9)*Pi - 
    ((973*I)/720)*Pi^3 - (29*Pi^4)/240 - (2360*Log[2])/27 + 
    (1088*Log[2]^2)/9 + 18*Log[3/2]*Log[2]^2 + 6*Log[2]^3 - 2*Log[2]^4 + 
    Pi^2*(497/90 + 18*Log[3/2] + (191*Log[2])/15 + 2*Log[2]^2) - 
    36*Log[2]*PolyLog[2, -1/2] - 36*PolyLog[3, -1/2] - 48*PolyLog[4, 1/2] - 
    (17663*Zeta[3])/120 - 42*Log[2]*Zeta[3] + 
    (c^2*(98955*Pi^4 - (30*I)*Pi^3*(-14971 + 17280*Log[2]) - 
       120*Pi^2*(2871 + 12330*Log[3/2] + 6958*Log[2] + 540*Log[2]^2 - 
         8640*PolyLog[2, -1/2]) + (192*I)*Pi*(-449 + 15*Log[2] - 
         4050*Zeta[3]) + 8*(-1241 - 61650*Log[2]^3 + 51300*Log[2]^4 - 
         30*Log[2]^2*(32684 + 6165*Log[3/2] - 4320*PolyLog[2, -1/2]) + 
         369900*PolyLog[3, -1/2] + 777600*PolyLog[4, -1/2] + 
         972000*PolyLog[4, 1/2] + 843390*Zeta[3] + 
         4*Log[2]*(188228 + 92475*PolyLog[2, -1/2] + 
           129600*PolyLog[3, -1/2] + 212625*Zeta[3]))))/10800 - 
    (c^4*(386685*Pi^4 - (405*I)*Pi^3*(-4097 + 5120*Log[2]) - 
       20*Pi^2*(46637 + 225720*Log[3/2] + 119556*Log[2] + 5400*Log[2]^2 - 
         207360*PolyLog[2, -1/2]) - (96*I)*Pi*(-14639 + 1590*Log[2] + 
         32400*Zeta[3]) + 2*(-752400*Log[2]^3 + 745200*Log[2]^4 - 
         80*Log[2]^2*(133492 + 28215*Log[3/2] - 25920*PolyLog[2, -1/2]) + 
         48*Log[2]*(166657 + 94050*PolyLog[2, -1/2] + 
           172800*PolyLog[3, -1/2] + 250425*Zeta[3]) + 
         3*(-116366 + 1504800*PolyLog[3, -1/2] + 4147200*PolyLog[4, -1/2] + 
           4579200*PolyLog[4, 1/2] + 2539215*Zeta[3]))))/32400, 0, 
   19921/120960 + ((89*I)/270)*Pi + ((1159*I)/161280)*Pi^3 + (29*Pi^4)/720 + 
    (26596*Log[2])/135 - (3982*Log[2]^2)/27 - (23*Log[3/2]*Log[2]^2)/2 - 
    (23*Log[2]^3)/6 + (2*Log[2]^4)/3 - 
    (Pi^2*(50849 + 57960*Log[3/2] + 54512*Log[2] + 3360*Log[2]^2))/5040 + 
    23*Log[2]*PolyLog[2, -1/2] + 23*PolyLog[3, -1/2] + 16*PolyLog[4, 1/2] + 
    c^6*(29392990171/63504000 - (6799*Pi^4)/144 + 
      Pi^3*((-10052981*I)/53760 + (256*I)*Log[2]) + (15751*Log[2]^3)/90 - 
      (526*Log[2]^4)/3 + Log[2]^2*(414818746/127575 + (15751*Log[3/2])/30 - 
        512*PolyLog[2, -1/2]) + Pi^2*(67415129/408240 + (15751*Log[3/2])/30 + 
        (9921*Log[2])/35 + (14*Log[2]^2)/3 - 512*PolyLog[2, -1/2]) - 
      (15751*PolyLog[3, -1/2])/15 - 3072*PolyLog[4, -1/2] - 
      3184*PolyLog[4, 1/2] + Log[2]*(-5238180032/1488375 - 
        (15751*PolyLog[2, -1/2])/15 - 2048*PolyLog[3, -1/2] - 2786*Zeta[3]) + 
      Pi*((-131596657*I)/330750 + ((5552*I)/105)*Log[2] + (384*I)*Zeta[3]) - 
      (49815277*Zeta[3])/26880) + (3416869*Zeta[3])/26880 + 
    14*Log[2]*Zeta[3] + c^4*(-2680267591/4233600 + (2845*Pi^4)/48 + 
      Pi^3*((12664903*I)/53760 - (320*I)*Log[2]) - (4495*Log[2]^3)/18 + 
      (670*Log[2]^4)/3 + Log[2]^2*(-4951118/945 - (4495*Log[3/2])/6 + 
        640*PolyLog[2, -1/2]) + Pi^2*(-4273253/15120 - (4495*Log[3/2])/6 - 
        (134963*Log[2])/315 - 10*Log[2]^2 + 640*PolyLog[2, -1/2]) + 
      (4495*PolyLog[3, -1/2])/3 + 3840*PolyLog[4, -1/2] + 
      4080*PolyLog[4, 1/2] + Pi*((31874701*I)/66150 - ((7496*I)/105)*Log[2] - 
        (480*I)*Zeta[3]) + (17876387*Zeta[3])/5376 + 
      Log[2]*(197322344/33075 + (4495*PolyLog[2, -1/2])/3 + 
        2560*PolyLog[3, -1/2] + 3570*Zeta[3])) + 
    c^2*(805871359/4233600 - (3607*Pi^4)/240 + 
      Pi^3*((-9625661*I)/161280 + (80*I)*Log[2]) + (515*Log[2]^3)/6 - 
      (178*Log[2]^4)/3 + Log[2]^2*(2074922/945 + (515*Log[3/2])/2 - 
        160*PolyLog[2, -1/2]) + Pi^2*(1941137/15120 + (515*Log[3/2])/2 + 
        (5833*Log[2])/35 + 6*Log[2]^2 - 160*PolyLog[2, -1/2]) - 
      515*PolyLog[3, -1/2] - 960*PolyLog[4, -1/2] - 1104*PolyLog[4, 1/2] + 
      Log[2]*(-88131356/33075 - 515*PolyLog[2, -1/2] - 640*PolyLog[3, -1/2] - 
        966*Zeta[3]) - (8578363*Zeta[3])/5376 + 
      (I/66150)*Pi*(-7707709 + 1416240*Log[2] + 7938000*Zeta[3]))}, 0, 7, 1]}


==> anc/H/Readme.md <==
# Hard amplitudes $\mathcal{H}^{(L)}_{n\gamma}$

 This directory contains data for hard amplitudes $\mathcal{H}^{(L)}_{n\gamma}$ up to two loops with $n=L+1$. Note that:

- We use the following notations: $w=\sqrt{\frac{1-\beta^2c^2}{1-\beta^2}},\quad \xi = \frac{\sqrt{1+\beta}-\sqrt{1-\beta}}{\sqrt{1+\beta}+\sqrt{1-\beta}},\quad \chi =\xi^{-1}\frac{\sqrt{1+\beta c}-\sqrt{1-\beta c}}{\sqrt{1+\beta}+\sqrt{1-\beta c}}\quad s=\frac{4}{1-\beta^2},\quad t=-\frac{1 - 2\beta c + \beta^2}{1-\beta^2},\quad u=-\frac{1 + 2\beta c + \beta^2}{1-\beta^2}.$Muon mass is taken to be unit: $M=m_{\mu}=1$.
- For each loop order $L$ we provide a triple of invariant amplitudes $\{H_{1,n\gamma}^{(L)},H_{3,n\gamma}^{(L)},H_{4,n\gamma}^{(L)}\}$ so that $\mathcal{H}^{(L)}_{n\gamma}=(\overline{U}V \,\bar v (\hat q_1-\hat q_2) u)H_{1,n\gamma}^{(L)} +(\overline{U}(\hat p_1-\hat p_2)V \,\bar v (\hat q_1-\hat q_2) u)H_{3,n\gamma}^{(L)}+(\overline{U}\gamma_{\mu}V \,\bar v\gamma^{\mu}u)H_{4,n\gamma}^{(L)}.$
- Threshold asymptotics has been obtained from the exact result by expansion in $\beta$.
- High-energy asymptotics has been obtained by a separate calculation at $M=m_\mu=0$. Then it was numerically compared with the exact result.

Description of the files:

- *H1.0loop.m*  --- Tree amplitude $\mathcal{H}_{1\gamma}^{(0)}$.

- *H1.1loop.m* --- One-loop hard amplitude $\mathcal{H}_{1\gamma}^{(1)}$.

- *H2.1loop.m* --- One-loop hard amplitude $\mathcal{H}_{2\gamma}^{(1)}$.

- *H1.2loop.m* --- Two-loop hard amplitude $\mathcal{H}_{1\gamma}^{(2)}$.

- *H3.2loop.m* --- Two-loop hard amplitude $\mathcal{H}_{3\gamma}^{(2)}$.

- *H1.0loop.thr.m* --- Tree amplitude $\mathcal{H}_{1\gamma}^{(0)}$ expanded in $\beta$.

- *H1.1loop.thr.m* --- One-loop hard amplitude $\mathcal{H}_{1\gamma}^{(1)}$ expanded in $\beta$.

- *H2.1loop.thr.m* --- One-loop hard amplitude $\mathcal{H}_{2\gamma}^{(1)}$ expanded in $\beta$.

- *H1.2loop.thr.m* --- Two-loop hard amplitude $\mathcal{H}_{1\gamma}^{(2)}$ expanded in $\beta$.

- *H3.2loop.thr.m* --- Two-loop hard amplitude $\mathcal{H}_{3\gamma}^{(2)}$ expanded in $\beta$.

- *H1.0loop.high.m* --- Tree amplitude $\mathcal{H}_{1\gamma}^{(0)}$ at high energy.

- *H1.1loop.high.m* --- One-loop hard amplitude $\mathcal{H}_{1\gamma}^{(1)}$ at high energy.

- *H2.1loop.high.m* --- One-loop hard amplitude $\mathcal{H}_{2\gamma}^{(1)}$ at high energy.

- *H1.2loop.high.m* --- Two-loop hard amplitude $\mathcal{H}_{1\gamma}^{(2)}$ at high energy.

- *H3.2loop.high.m* --- Two-loop hard amplitude $\mathcal{H}_{3\gamma}^{(2)}$ at high energy.


==> anc/H/descript.ion <==
<|"H2.1loop.m" -> "One-loop hard amplitudes \!\(\*SubsuperscriptBox[\(H\), \
\(k, 2  \[Gamma]\), \((1)\)]\) (k=1,3,4).\nFormat: \
{{\!\(\*SubsuperscriptBox[\(H\), \(1, 2  \[Gamma]\), \
\((1)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(3, 2  \[Gamma]\), \
\((1)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(4, 2  \[Gamma]\), \
\((1)\)]\)},nrules}, where nrules contain rules for notations.", 
 "H3.2loop.m" -> "Two-loop hard amplitudes \!\(\*SubsuperscriptBox[\(H\), \
\(k, 3  \[Gamma]\), \((2)\)]\) (k=1,3,4).\nFormat: \
{{\!\(\*SubsuperscriptBox[\(H\), \(1, 3  \[Gamma]\), \
\((2)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(3, 3  \[Gamma]\), \
\((2)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(4, 3  \[Gamma]\), \
\((2)\)]\)},nrules}, where nrules contain rules for notations.", 
 "H1.0loop.thr.m" -> "Tree amplitudes \!\(\*SubsuperscriptBox[\(H\), \(k, 1  \
\[Gamma]\), \((0)\)]\)=\!\(\*SubsuperscriptBox[\(A\), \(k, 1  \[Gamma]\), \
\((0)\)]\) (k=1,3,4) expanded in \[Beta]. Note that tree amplitudes are \
polynomial in \[Beta], so the expansions coincide with the exact \
results.\nFormat: {\!\(\*SubsuperscriptBox[\(H\), \(1, 1  \[Gamma]\), \
\((0)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(3, 1  \[Gamma]\), \
\((0)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(4, 1  \[Gamma]\), \((0)\)]\)}.", 
 "H2.1loop.thr.m" -> "One-loop hard amplitudes \!\(\*SubsuperscriptBox[\(H\), \
\(k, 2  \[Gamma]\), \((1)\)]\) (k=1,3,4) expanded in \[Beta] up to \
\!\(\*SuperscriptBox[\(\[Beta]\), \(6\)]\).\nFormat: \
{\!\(\*SubsuperscriptBox[\(H\), \(1, 2  \[Gamma]\), \
\((1)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(3, 2  \[Gamma]\), \
\((1)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(4, 2  \[Gamma]\), \((1)\)]\)}.", 
 "H3.2loop.thr.m" -> "Two-loop hard amplitudes \!\(\*SubsuperscriptBox[\(H\), \
\(k, 3  \[Gamma]\), \((2)\)]\) (k=1,3,4) expanded in \[Beta] up to \
\!\(\*SuperscriptBox[\(\[Beta]\), \(6\)]\).\nFormat: \
{\!\(\*SubsuperscriptBox[\(H\), \(1, 3  \[Gamma]\), \
\((2)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(3, 3  \[Gamma]\), \
\((2)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(4, 3  \[Gamma]\), \((2)\)]\)}.", 
 "H1.0loop.high.m" -> "Tree amplitudes \!\(\*SubsuperscriptBox[\(H\), \(k, 1  \
\[Gamma]\), \((0)\)]\)=\!\(\*SubsuperscriptBox[\(A\), \(k, 1  \[Gamma]\), \
\((0)\)]\) (k=1,3,4) at high energies.\nFormat: \
{{\!\(\*SubsuperscriptBox[\(H\), \(1, 1  \[Gamma]\), \
\((0)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(3, 1  \[Gamma]\), \
\((0)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(4, 1  \[Gamma]\), \
\((0)\)]\)},nrules}, where nrules contain rules for notations.", 
 "H2.1loop.high.m" -> "One-loop hard amplitudes \
\!\(\*SubsuperscriptBox[\(H\), \(k, 2  \[Gamma]\), \((1)\)]\) (k=1,3,4) at \
high energies.\nFormat: {{\!\(\*SubsuperscriptBox[\(H\), \(1, 2  \[Gamma]\), \
\((1)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(3, 2  \[Gamma]\), \
\((1)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(4, 2  \[Gamma]\), \
\((1)\)]\)},nrules}, where nrules contain rules for notations.", 
 "H3.2loop.high.m" -> "Two-loop hard amplitudes \
\!\(\*SubsuperscriptBox[\(H\), \(k, 3  \[Gamma]\), \((2)\)]\) (k=1,3,4) at \
high energies.\nFormat: {{\!\(\*SubsuperscriptBox[\(H\), \(1, 3  \[Gamma]\), \
\((2)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(3, 3  \[Gamma]\), \
\((2)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(4, 3  \[Gamma]\), \
\((2)\)]\)},nrules}, where nrules contain rules for notations.", 
 "H1.0loop.m" -> "Tree amplitudes \!\(\*SubsuperscriptBox[\(H\), \(k, 1  \
\[Gamma]\), \((0)\)]\)=\!\(\*SubsuperscriptBox[\(A\), \(k, 1  \[Gamma]\), \
\((0)\)]\) (k=1,3,4).\nFormat: {{\!\(\*SubsuperscriptBox[\(H\), \(1, 1  \
\[Gamma]\), \((0)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(3, 1  \[Gamma]\), \
\((0)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(4, 1  \[Gamma]\), \
\((0)\)]\)},nrules}, where nrules contain rules for notations.", 
 "H1.1loop.m" -> "One-loop hard amplitudes \!\(\*SubsuperscriptBox[\(H\), \
\(k, 1  \[Gamma]\), \((1)\)]\) (k=1,3,4). Only QED contributions from \
electrons and muons are considered. Power corrections w.r.t. electron mass, \
m, are neglected; powers of large logarithm Log[s/\!\(\*SuperscriptBox[\(m\), \
\(2\)]\)] are held. Other quantities expressed in terms of \[Beta].\nFormat: \
{\!\(\*SubsuperscriptBox[\(H\), \(1, 1  \[Gamma]\), \
\((1)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(3, 1  \[Gamma]\), \
\((1)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(4, 1  \[Gamma]\), \((1)\)]\)}", 
 "H1.2loop.m" -> "Two-loop hard amplitudes \!\(\*SubsuperscriptBox[\(H\), \
\(k, 1  \[Gamma]\), \((2)\)]\) (k=1,3,4). Only QED contributions from \
electrons and muons are considered. Power corrections w.r.t. electron mass, \
m, are neglected; powers of large logarithm Log[s/\!\(\*SuperscriptBox[\(m\), \
\(2\)]\)] are held. Other quantities expressed in terms of \[Beta].\nFormat: \
{\!\(\*SubsuperscriptBox[\(H\), \(1, 1  \[Gamma]\), \
\((2)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(3, 1  \[Gamma]\), \
\((2)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(4, 1  \[Gamma]\), \((2)\)]\)}", 
 "H1.1loop.high.m" -> "One-loop hard amplitudes \
\!\(\*SubsuperscriptBox[\(H\), \(k, 1  \[Gamma]\), \((1)\)]\) (k=1,3,4) at \
high energies. Only QED contributions from electrons and muons are \
considered. Power corrections w.r.t. lepton masses, m and M, are neglected; \
powers of large logarithms, Log[s/\!\(\*SuperscriptBox[\(m\), \(2\)]\)] and \
Log[s/M^2], are held.\nFormat: {\!\(\*SubsuperscriptBox[\(H\), \(1, 1  \
\[Gamma]\), \((1)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(3, 1  \[Gamma]\), \
\((1)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(4, 1  \[Gamma]\), \((1)\)]\)}", 
 "H1.2loop.high.m" -> "Two-loop hard amplitudes \
\!\(\*SubsuperscriptBox[\(H\), \(k, 1  \[Gamma]\), \((2)\)]\) (k=1,3,4) at \
high energies. Only QED contributions from electrons and muons are \
considered. Power corrections w.r.t. lepton masses, m and M, are neglected; \
powers of large logarithms, Log[s/\!\(\*SuperscriptBox[\(m\), \(2\)]\)] and \
Log[s/M^2], are held.\nFormat: {\!\(\*SubsuperscriptBox[\(H\), \(1, 1  \
\[Gamma]\), \((2)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(3, 1  \[Gamma]\), \
\((2)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(4, 1  \[Gamma]\), \((2)\)]\)}", 
 "H1.1loop.thr.m" -> "One-loop hard amplitudes \!\(\*SubsuperscriptBox[\(H\), \
\(k, 1  \[Gamma]\), \((1)\)]\) (k=1,3,4) as threshold expansions w.r.t. \
\[Beta]  up to \!\(\*SuperscriptBox[\(\[Beta]\), \(2\)]\). Only QED \
contributions from electrons and muons are considered.\nFormat: \
{\!\(\*SubsuperscriptBox[\(H\), \(1, 1  \[Gamma]\), \
\((1)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(3, 1  \[Gamma]\), \
\((1)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(4, 1  \[Gamma]\), \((1)\)]\)}", 
 "H1.2loop.thr.m" -> "Two-loop hard amplitudes \!\(\*SubsuperscriptBox[\(H\), \
\(k, 1  \[Gamma]\), \((2)\)]\) (k=1,3,4) as threshold expansions w.r.t. \
\[Beta] at fixed M\[Beta]/m=(1-\!\(\*SuperscriptBox[\(r\), \(2\)]\))/r/2 up \
to \!\(\*SuperscriptBox[\(\[Beta]\), \(2\)]\). Only QED contributions from \
electrons and muons are considered.\nFormat: {{\!\(\*SubsuperscriptBox[\(H\), \
\(1, 1  \[Gamma]\), \((2)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(3, 1  \
\[Gamma]\), \((2)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(4, 1  \[Gamma]\), \
\((2)\)]\)}, rrule}"|>


==> anc/PO/Pi.1loop.large_t.m <==
Print["Renormalized 1-loop polarization operator as high-energy expansion in \
t=q^2 up to 1/\!\(\*SuperscriptBox[\(t\), \(3\)]\).\nNB: arguments of logs \
are assumed to have +i0 prescription."]
SeriesData[t, Infinity, {(-4*(5 + 3*Log[-(m^2/t)]))/9, -8*m^2, 
  4*(-m^4 + 2*m^4*Log[-(m^2/t)]), (32*(2*m^6 + 3*m^6*Log[-(m^2/t)]))/9}, 0, 
 4, 1]


==> anc/PO/Pi.1loop.m <==
Print["Renormalized 1-loop polarization operator as function of \
β=\!\(\*SqrtBox[\(1 - 4  m^2/q^2\)]\).\nFormat: \
{\!\(\*SuperscriptBox[\(Π\), \((1)\)]\),βrule}, where βrule express β via \
t=q^2 and m.\n  - for q^2<0 channel β>1,\n  - for q^2>0 channel \
β∈(-1,0).\nNB: arguments of logs are assumed to have +i0 prescription."\
]
{(2*(-16 + 6*β^2 + 3*β*(-3 + β^2)*Log[(-1 + β)/(1 + β)]))/9, 
 β -> Sqrt[1 - (4*m^2)/t]}


==> anc/PO/Pi.1loop.thr.m <==
Print["Renormalized 1-loop polarization operator as threshold expansion in \
\[Beta] up to \!\(\*SuperscriptBox[\(\[Beta]\), \(3\)]\)."]
SeriesData[\[Beta], 0, {-32/9, (-2*I)*Pi, 16/3, ((2*I)/3)*Pi}, 0, 4, 1]


==> anc/PO/Pi.2loop.large_t.m <==
Print["Renormalized 2-loop 1-particle irreducible operator as high-energy \
expansion in t=q^2 up to 1/\!\(\*SuperscriptBox[\(t\), \(3\)]\).\nNB: \
arguments of logs are assumed to have +i0 prescription."]
SeriesData[t, Infinity, {(-2*(5 + 6*Log[-(m^2/t)] - 24*Zeta[3]))/3, 
  -48*m^2*Log[-(m^2/t)], 
  (8*(-m^4 - 15*m^4*Log[-(m^2/t)] + 18*m^4*Log[-(m^2/t)]^2 - 24*m^4*Zeta[3]))/
   3, (32*(-124*m^6 + 94*m^6*Log[-(m^2/t)] + 87*m^6*Log[-(m^2/t)]^2))/27}, 0, 
 4, 1]


==> anc/PO/Pi.2loop.m <==
Print["Renormalized 2-loop 1-particle irreducible polarization operator as \
function of β=\!\(\*SqrtBox[\(1 - 4  m^2/q^2\)]\).\nFormat: \
{\!\(\*SuperscriptBox[\(Π\), \((2)\)]\),βrule}, where βrule express β via \
t=q^2 and m.\n  - for q^2<0 channel β>1,\n  - for q^2>0 channel \
β∈(-1,0).\nNB: arguments of logs are assumed to have +i0 prescription."\
]
{-16*(5/24 - (13*(-1 + β^2))/24 + 
   ((5*β - 3*β^3)*Log[(-1 + β)/(1 + β)])/8 + 
   ((-33 - 22*β^2 + 7*β^4)*Log[(-1 + β)/(1 + β)]^2)/96 + 
   ((3*β - β^3)*(3*Log[(-1 + β)/(1 + β)]^2 + 
      4*Log[(-1 + β)/(1 + β)]*(-Log[1 - (-1 + β)/(1 + β)] - 
        2*Log[1 + (-1 + β)/(1 + β)]) - 
      4*(2*PolyLog[2, -((-1 + β)/(1 + β))] + 
        PolyLog[2, (-1 + β)/(1 + β)])))/12 + 
   ((-3 - 2*β^2 + β^4)*(Log[(-1 + β)/(1 + β)]^2*
       (-Log[1 - (-1 + β)/(1 + β)] - 
        2*Log[1 + (-1 + β)/(1 + β)]) - 4*Log[(-1 + β)/(1 + β)]*
       (2*PolyLog[2, -((-1 + β)/(1 + β))] + 
        PolyLog[2, (-1 + β)/(1 + β)]) + 
      6*(2*PolyLog[3, -((-1 + β)/(1 + β))] + 
        PolyLog[3, (-1 + β)/(1 + β)]) + 3*Zeta[3]))/12), 
 β -> Sqrt[1 - (4*m^2)/t]}


==> anc/PO/Pi.2loop.thr.m <==
Print["Renormalized 2-loop 1-particle irreducible polarization operator as \
threshold expansion in \[Beta] up to \!\(\*SuperscriptBox[\(\[Beta]\), \
\(3\)]\)."]
SeriesData[\[Beta], 0, {(-1/2*I)*(-24*I - (11*I)*Pi^2 + 8*Pi^3 + 
    (24*I)*Pi^2*Log[2] + (16*I)*Pi^2*Log[\[Beta]] + (84*I)*Zeta[3]), 
  (32*I)*Pi, (-1/3*I)*(8*I + (7*I)*Pi^2 + 8*Pi^3 + (24*I)*Pi^2*Log[2] + 
    (16*I)*Pi^2*Log[\[Beta]] + (84*I)*Zeta[3]), 
  (-16*((-37*I)*Pi + 12*Pi^2 + (36*I)*Pi*Log[2] + (24*I)*Pi*Log[\[Beta]]))/
   9}, 0, 4, 1]


==> anc/PO/Readme.md <==
# Polarization operator

 This directory contains data for one- and two-loop polarization operator $\Pi(q^2/m^2)$  (1-particle irreducible).

- We put $m^2=1$.
- We use the notations $t=q^2$  $\beta =\sqrt{1-4m^2/t}$. 

Description of the files:

- *H1.0loop.m*  --- Tree amplitude $\mathcal{H}_{1\gamma}^{(0)}$.

- *Pi.1loop.m* --- One-loop polarization operator $\mathcal{P}^{(1)}$.

- *Pi.2loop.m* --- Two-loop polarization operator $\mathcal{P}^{(2)}$.

- *Pi.1loop.thr.m* --- Threshold expansion of one-loop polarization operator $\mathcal{P}^{(1)}$ up to $\beta^3$.

- *Pi.2loop.thr.m* --- Threshold expansion of two-loop polarization operator $\mathcal{P}^{(2)}$ up to $\beta^3$.

- *Pi.1loop.large_t.m* --- High-energy expansion of one-loop polarization operator $\mathcal{P}^{(1)}$ up to $t^{-3}$.

- *Pi.2loop.large_t.m* --- High-energy expansion of one-loop polarization operator $\mathcal{P}^{(2)}$ up to $t^{-3}$.


==> anc/PO/descript.ion <==
<|"Pi.1loop.m" -> "Renormalized 1-loop polarization operator as function of \
\[Beta]=\!\(\*SqrtBox[\(1 - 4  m^2/q^2\)]\).\nFormat: \
{\!\(\*SuperscriptBox[\(\[CapitalPi]\), \((1)\)]\),\[Beta]rule}, where \
\[Beta]rule express \[Beta] via t=q^2 and m.\n  - for q^2<0 channel \
\[Beta]>1,\n  - for q^2>0 channel \[Beta]\[Element](-1,0).\nNB: arguments of \
logs are assumed to have +i0 prescription.", "Pi.2loop.m" -> "Renormalized \
2-loop 1-particle irreducible polarization operator as function of \
\[Beta]=\!\(\*SqrtBox[\(1 - 4  m^2/q^2\)]\).\nFormat: \
{\!\(\*SuperscriptBox[\(\[CapitalPi]\), \((2)\)]\),\[Beta]rule}, where \
\[Beta]rule express \[Beta] via t=q^2 and m.\n  - for q^2<0 channel \
\[Beta]>1,\n  - for q^2>0 channel \[Beta]\[Element](-1,0).\nNB: arguments of \
logs are assumed to have +i0 prescription.", "Pi.1loop.thr.m" -> "Renormalize\
d 1-loop polarization operator as threshold expansion in \[Beta] up to \
\!\(\*SuperscriptBox[\(\[Beta]\), \(3\)]\).", "Pi.1loop.large_t.m" -> "Renorm\
alized 1-loop polarization operator as high-energy expansion in t=q^2 up to \
1/\!\(\*SuperscriptBox[\(t\), \(3\)]\).\nNB: arguments of logs are assumed to \
have +i0 prescription.", "Pi.2loop.large_t.m" -> "Renormalized 2-loop \
1-particle irreducible operator as high-energy expansion in t=q^2 up to \
1/\!\(\*SuperscriptBox[\(t\), \(3\)]\).\nNB: arguments of logs are assumed to \
have +i0 prescription.", "Pi.2loop.thr.m" -> "Renormalized 2-loop 1-particle \
irreducible polarization operator as threshold expansion in \[Beta] up to \
\!\(\*SuperscriptBox[\(\[Beta]\), \(3\)]\)."|>


==> anc/VW/Readme.md <==
# Soft functions

This directory contains expressions for soft virtual and real functions  as defined in Eqs. (2.16) and (2.20) of the paper.

- *V_k1,-k2_.m* --- soft virtual function $V(k_1,-k_2)$ in the scattering channel.

- *V_k1,k2_.m* --- soft virtual function $V(k_1,k_2)$ in the annihilation channel.

- *W_k1,k2_.m* --- soft real function $W(k_1,k_2|\omega_0)$.

- *V_k1,-k2_.small_m1.m* --- soft virtual function $V(k_1,-k_2)$ in the scattering channel when $m_1^2$ is small compared to $t$ and $m_2^2$.

- *W_k1,k2_.small_m1.m* --- soft real function $W(k_1,k_2|\omega_0)$ when $m_1^2$ is small compared to $t$ and $m_2^2$.

- *V_k1,k2_.m1=m2=m.m* --- soft virtual function $V(k_1,k_2)$ in the annihilation  channel for equal masses.




==> anc/VW/V_k1,-k2_.m <==
Print["Function V(k1,-k2).\nNotations:\n  m1=sqrt(k1.k1)\n  m2=sqrt(k2.k2)\n  \
x=k1.k2/m1/m2-sqrt((k1.k2/m1/m2)^2-1)"]
(-2 - ((-m1^2 + m2^2)*x*Log[m1/m2])/((-m2 + m1*x)*(m1 - m2*x)) + 
  (m1*m2*(1 - x^2)*Log[x])/((-m2 + m1*x)*(m1 - m2*x)) + 
  (-2 - (2*(1 + x^2)*Log[x])/(1 - x^2))/ϵ + 
  (2*(1 + x^2)*(Log[(m1*x)/m2]^2/4 + PolyLog[2, 1 - (m1*x)/m2]))/(1 - x^2) + 
  (2*(1 + x^2)*(Log[(m2*x)/m1]^2/4 + PolyLog[2, 1 - (m2*x)/m1]))/(1 - x^2) - 
  (2*(1 + x^2)*(Log[x^2]^2/4 + PolyLog[2, 1 - x^2]))/(1 - x^2))/(m1*m2)^ϵ


==> anc/VW/V_k1,-k2_.small_m1.m <==
Print["Function V(k1,-k2) in the asymptotics m1->0.\nNotations:\n  \
m1=sqrt(k1.k1)\n  m2=sqrt(k2.k2)\n  t=(k1-k2).(k1-k2)"]
(-2 - Log[m2/m1] + 2*Log[m2/m1]^2 + ((-m2^2 + t)*Log[(m2^2 - t)/m2^2])/t - 
  Log[(m2^2 - t)/m2^2]^2 + (-2 + 2*Log[m2/m1] + 2*Log[(m2^2 - t)/m2^2])/
   ϵ + 2*PolyLog[2, -(t/(m2^2 - t))])/m2^(2*ϵ)


==> anc/VW/V_k1,k2_.m <==
Print["Function V(k1,k2).\nNotations:\n  m1=sqrt(k1.k1)\n  m2=sqrt(k2.k2)\n  \
x=k1.k2/m1/m2-sqrt((k1.k2/m1/m2)^2-1)"]
(-2 + ((m1^2 - m2^2)*x*Log[m1/m2])/((m2 + m1*x)*(m1 + m2*x)) + 
  (m1*m2*(-1 + x^2)*(I*Pi + Log[x]))/((m2 + m1*x)*(m1 + m2*x)) + 
  (-2 + (2*(1 + x^2)*(I*Pi + Log[x]))/(-1 + x^2))/ϵ + 
  (2*(1 + x^2)*(Pi^2/6 + (I*Pi + Log[(m1*x)/m2])^2/4 - 
     (I*Pi + Log[(m1*x)/m2])*Log[1 + (m1*x)/m2] - PolyLog[2, -((m1*x)/m2)]))/
   (1 - x^2) + (2*(1 + x^2)*(Pi^2/6 + (I*Pi + Log[(m2*x)/m1])^2/4 - 
     (I*Pi + Log[(m2*x)/m1])*Log[1 + (m2*x)/m1] - PolyLog[2, -((m2*x)/m1)]))/
   (1 - x^2) - (2*(1 + x^2)*(Pi^2/6 + (I*Pi + Log[x])^2 - 
     2*(I*Pi + Log[x])*Log[1 - x^2] - PolyLog[2, x^2]))/(1 - x^2))/
 (m1*m2)^ϵ


==> anc/VW/V_k1,k2_.m1=m2=m.m <==
Print["Function V(k1,k2) at m1=m2.\nNotations:\n  m=sqrt(k1.k1)=sqrt(k2.k2)\n \
 x=k1.k2/m^2-sqrt((k1.k2/m^2)^2-1)"]
(-2 + ((-1 + x)*(I*Pi + Log[x]))/(1 + x) + 
  (-2 + (2*(1 + x^2)*(I*Pi + Log[x]))/(-1 + x^2))/ϵ + 
  ((1 + x^2)*(-2*Pi^2 - (4*I)*Pi*Log[1 - x] + (2*I)*Pi*Log[x] + Log[x]^2 + 
     4*PolyLog[2, 1 - x]))/(-1 + x^2))/m^(2*ϵ)


==> anc/VW/W_k1,k2_.m <==
Print["Function W(k1,k2|ω0).\nNotations:\n  \
x=k1.k2/m1/m2-sqrt((k1.k2/m1/m2)^2-1)\n  x1=k1_0/m1-sqrt((k1_0/m1)^2-1)\n  \
x2=k2_0/m2-sqrt((k2_0/m2)^2-1)"]
-((2^(2 - 2*ϵ)*a*(-((1 + ((1 + x^2)*Log[x])/(1 - x^2))/ϵ) + 
    ((1 + x1^2)*Log[x1])/(1 - x1^2) + ((1 + x2^2)*Log[x2])/(1 - x2^2) + 
    ((1 + x^2)*(-1/4*Log[x^2]^2 + Log[(x*x1)/x2]^2/4 + Log[(x*x2)/x1]^2/4 - 
       Log[(x1*x2)/x]^2/4 + Log[x*x1*x2]^2/4 - PolyLog[2, 1 - x^2] + 
       PolyLog[2, 1 - (x*x1)/x2] + PolyLog[2, 1 - (x*x2)/x1] - 
       PolyLog[2, 1 - (x1*x2)/x] + PolyLog[2, 1 - x*x1*x2]))/(1 - x^2)))/
  ω0^(2*ϵ))


==> anc/VW/W_k1,k2_.small_m1.m <==
Print["Function W(k1,k2|ω0) in the asymptotics m1 -> 0.\nNotations:\n  x1 = \
k1_0/m1 - sqrt((k1_0/m1)^2-1) -> m1/(2k1_0)\n  x2 = k2_0/m2 - \
sqrt((k2_0/m2)^2-1)\n  ρ = (k1.k2)/m2/k1_0"]
-((a*((2*Pi^2)/3 + Log[x1^2]*(2 + Log[x1^2]) + (2*(1 + x2^2)*Log[x2^2])/
     (1 - x2^2) + Log[x2^2]^2 + (4*(-1 - Log[x1^2]/2 + Log[ρ]))/ϵ + 
    4*PolyLog[2, 1 - 1/(x2*ρ)] + 4*PolyLog[2, 1 - x2/ρ]))/
  (2^(2*ϵ)*ω0^(2*ϵ)))


==> anc/VW/descript.ion <==
<|"V_k1,-k2_.m" -> "Function V(k1,-k2).\nNotations:\n  m1=sqrt(k1.k1)\n  \
m2=sqrt(k2.k2)\n  x=k1.k2/m1/m2-sqrt((k1.k2/m1/m2)^2-1)", 
 "V_k1,k2_.m" -> "Function V(k1,k2).\nNotations:\n  m1=sqrt(k1.k1)\n  \
m2=sqrt(k2.k2)\n  x=k1.k2/m1/m2-sqrt((k1.k2/m1/m2)^2-1)", 
 "V_k1,k2_.m1=m2=m.m" -> "Function V(k1,k2) at m1=m2.\nNotations:\n  \
m=sqrt(k1.k1)=sqrt(k2.k2)\n  x=k1.k2/m^2-sqrt((k1.k2/m^2)^2-1)", 
 "V_k1,-k2_.small_m1.m" -> "Function V(k1,-k2) in the asymptotics \
m1->0.\nNotations:\n  m1=sqrt(k1.k1)\n  m2=sqrt(k2.k2)\n  t=(k1-k2).(k1-k2)", 
 "W_k1,k2_.m" -> "Function W(k1,k2|\[Omega]0).\nNotations:\n  \
x=k1.k2/m1/m2-sqrt((k1.k2/m1/m2)^2-1)\n  x1=k1_0/m1-sqrt((k1_0/m1)^2-1)\n  \
x2=k2_0/m2-sqrt((k2_0/m2)^2-1)", "W_k1,k2_.small_m1.m" -> "Function \
W(k1,k2|\[Omega]0) in the asymptotics m1 -> 0.\nNotations:\n  x1 = k1_0/m1 - \
sqrt((k1_0/m1)^2-1) -> m1/(2k1_0)\n  x2 = k2_0/m2 - sqrt((k2_0/m2)^2-1)\n  \
\[Rho] = (k1.k2)/m2/k1_0"|>

